LHC and HL-LHC Bounds on Visible and Invisible Decays in the $B-L$ Model

In this work, we use publicly available data from ATLAS collaboration collected at LHC run 2 at a center-of-mass energy of $\sqrt{s}=13$TeV with an integrated luminosity of $139 fb^{-1}$ to derive lower mass limits on the $Z^\prime$ gauge boson associated with the B-L gauge symmetry. Using dilepton data we find that $M_{Z^\prime} > 4$TeV ($6$TeV) for $g_{BL}=0.1$ ($g_{BL}=0.5$) in the absence of invisible decays. Once invisible decays are turned on these limits are substantially relaxed. Assuming an invisible branching ratio of $BR_{inv}=0.9$, the LHC bound is loosened up to $M_{Z^\prime}> 4.8$TeV for $g_{BL}=0.5$. This analysis confirms that the LHC now imposes stricter constraints than the longstanding bounds established by LEP. We also estimate the projected HL-LHC bounds that will operate with at $\sqrt{s}=14$TeV and a planned integrated luminosity of $\mathcal{L}=3 ab^{-1}$ that will probe $Z^\prime$ masses up to $7.5$TeV.

==> ExcludedRegions_CodeData/gS_vs_Mphi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib as mpl\n",
    "from scipy.integrate import quad#\n",
    "import mplhep as hep\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import sympy as sp\n",
    "hep.style.use(hep.style.ATLAS)\n",
    "from scipy.interpolate import interp1d\n",
    "import matplotlib.ticker as ticker\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "sns.set_theme(context='talk', style='white')\n",
    "\n",
    "def scientific_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return r'$0$'  \n",
    "    exponent = int(np.floor(np.log10(np.abs(x))))\n",
    "    coeff = x / 10**exponent\n",
    "    return r'${:.1f} \\times 10^{{{}}}$'.format(coeff, exponent)\n",
    "\n",
    "from sympy import latex\n",
    "from sympy import init_printing\n",
    "init_printing(use_latex=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "DFdata_fo = pd.read_csv('freeze_out.csv')\n",
    "DFdata_NA64 = pd.read_csv('/home/yoxara/Downloads/NA64 (1).csv')\n",
    "\n",
    "#DFdata_NA64\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Using euation 20(a) of the [ArXiv: 1610.06587](https://arxiv.org/abs/1610.06587)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "delta_central, delta_min, delta_max = 251*10**(-11), (251-(2*51))*10**(-11), (251+(2*51))*10**(-11)  # Central, min, and max value of Delta a_mu\n",
    "#delta_central, delta_min, delta_max = 105.47*10**(-11), (105.47-(2*61.92))*10**-11, (105.47+(2*61.92))*10**-11\n",
    " # Particle mass and parameters\n",
    "m_mu = 0.105  # Muon mass in GeV \n",
    "epsilon = 1.0  # m_mu/m_mu\n",
    "e  = np.sqrt(4*np.pi/137)\n",
    "gs=DFdata_NA64['Epsilon_X']/e\n",
    "#gs\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "#interpolation\n",
    "interp_spline = interp1d(DFdata_NA64['m_phi'],gs, kind='linear', fill_value='extrapolate')\n",
    "m_phi_extended = np.logspace(-3, np.log10(3), 100)\n",
    "Epsilon_X_interpolated = interp_spline(m_phi_extended)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# New integrand function\n",
    "def integrand_new(x, m_mu, m_S):\n",
    "    numerator = m_mu**2 * (1 - x) * (1 - x**2)\n",
    "    denominator = m_mu**2 * (1 - x)**2 + m_S**2 * x\n",
    "    return numerator / denominator\n",
    "\n",
    "m_S_values = np.linspace(0.1, 3, 1000)\n",
    "gs_min_values_new = []\n",
    "gs_max_values_new = []\n",
    "gs_central_values_new = []\n",
    "\n",
    "for m_S in m_S_values:\n",
    "    integral_value_new, error = quad(integrand_new, 0, 1, args=(m_mu, m_S))\n",
    "    gs_central_new = np.sqrt((delta_central * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_central_values_new.append(gs_central_new)\n",
    "    gs_min_new = np.sqrt((delta_min * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_min_values_new.append(gs_min_new)\n",
    "    gs_max_new = np.sqrt((delta_max * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_max_values_new.append(gs_max_new)\n",
    "\n",
    "# Create DataFrame for new gs values\n",
    "df_new = pd.DataFrame({\n",
    "    'm_S': m_S_values, \n",
    "    'gs_min': gs_min_values_new, \n",
    "    'gs_max': gs_max_values_new,\n",
    "    'gs_central': gs_central_values_new\n",
    "}).astype(float)\n",
    "\n",
    "# Plotting the new data\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "#ax.plot(df_new['m_S'], df_new['gs_central'], linestyle='-', color='silver', linewidth=1)\n",
    "ax.plot(df_new['m_S'], df_new['gs_min'], linestyle='-.', color='silver', linewidth=1)\n",
    "ax.plot(df_new['m_S'], df_new['gs_max'], linestyle='-.', color='silver', linewidth=1)\n",
    "ax.fill_between(df_new['m_S'], df_new['gs_min'], df_new['gs_max'], color=\"silver\", alpha=0.3)\n",
    "ax.text(0.2, 7.8e-4, r'$(g - 2)_\\mu \\pm 2\\sigma$', fontsize=10, color='gray', rotation=5., ha='center', va='center')\n",
    "ax.plot(DFdata_fo['m_phi'], DFdata_fo['g_mu'], linestyle='-', color='crimson', linewidth=2, label=r'freeze-out $\\Omega_\\chi$, only muon-interaction, $g_\\chi=1, m_S=3 m_\\chi$')\n",
    "#ax.plot(DFdata_NA64['m_phi'], gs, linestyle='-', color='purple', linewidth=1.3)\n",
    "plt.loglog(m_phi_extended, Epsilon_X_interpolated, linestyle='-', color='purple',  linewidth=2, label='NA64 (I nedd to check)') # label='Interpolated Curve'\n",
    "ax.legend(loc='best', fontsize=10.5)\n",
    "ax.set_xlabel(r'$m_{\\phi}$ [GeV]', size=18, color='black')\n",
    "ax.set_ylabel(r'$\\lambda$', size=18, color='black')\n",
    "# ax.yaxis.set_major_formatter(ticker.FuncFormatter(scientific_formatter))\n",
    "ax.tick_params(direction='in', length=8, width=0.9, colors='black', which='major', top=True, right=True)\n",
    "ax.tick_params(direction='in', length=3.2, width=0.7, colors='black', which='minor', top=True, right=True)\n",
    "ax.xaxis.set_ticks_position('both')\n",
    "ax.yaxis.set_ticks_position('both')\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_linewidth(1.4)\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim([10**(-6), 3 * 10**(0)])\n",
    "ax.set_xlim([10**(-1), 3 * 10**(0)])\n",
    "ax.grid(True, which=\"both\", ls=\"-\", color='lightgray', alpha=0.008)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ExcludedRegions_CodeData/plot_L_Mphi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import matplotlib as mpl\n",
    "from scipy.integrate import quad#\n",
    "import mplhep as hep\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import sympy as sp\n",
    "hep.style.use(hep.style.ATLAS)\n",
    "import matplotlib.ticker as ticker\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "sns.set_theme(context='talk', style='white')\n",
    "\n",
    "def scientific_formatter(x, pos):\n",
    "    if x == 0:\n",
    "        return r'$0$'  \n",
    "    exponent = int(np.floor(np.log10(np.abs(x))))\n",
    "    coeff = x / 10**exponent\n",
    "    return r'${:.1f} \\times 10^{{{}}}$'.format(coeff, exponent)\n",
    "\n",
    "from sympy import latex\n",
    "from sympy import init_printing\n",
    "init_printing(use_latex=True)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Using equation (6) of the [ArXiv: 2305.09015](https://arxiv.org/pdf/2305.09015) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "delta_central, delta_min, delta_max = 251*10**(-11), (251-(2*51))*10**(-11), (251+(2*51))*10**(-11)  # Central, min, and max value of Delta a_mu\n",
    "#delta_central, delta_min, delta_max = 105.47*10**(-11), (105.47-(2*61.92))*10**-11, (105.47+(2*61.92))*10**-11\n",
    " # Particle mass and parameters\n",
    "m_mu = 0.105  # Muon mass in GeV \n",
    "epsilon = 1.0  # m_mu/m_mu\n",
    "\n",
    "\n",
    "# Integrand function\n",
    "def integrand(x, epsilon, lambda_sq):\n",
    "    numerator = x**2 * (1 - x + epsilon)\n",
    "    denominator = (1 - x) * (1 - lambda_sq * x) + lambda_sq * x * epsilon**2\n",
    "    return numerator / denominator\n",
    "\n",
    "M_phi_values = np.linspace(0.1, 3, 1000)  # M_phi values between 0.1 and 3 GeV\n",
    "gs_min_values2 = []\n",
    "gs_max_values2 = []\n",
    "\n",
    "for M_phi in M_phi_values:\n",
    "    lambda_sq = (m_mu / M_phi)**2\n",
    "    integral_value, error = quad(integrand, 0, 1, args=(epsilon, lambda_sq))\n",
    "    lambda_squared_min = (delta_min * 2 * (4 * np.pi**2) * M_phi**2) / (m_mu**2 * integral_value)\n",
    "    gs_min2 = np.sqrt(lambda_squared_min) if lambda_squared_min >= 0 else np.nan\n",
    "    gs_min_values2.append(gs_min2)\n",
    "    lambda_squared_max = (delta_max * 2 * (4 * np.pi**2) * M_phi**2) / (m_mu**2 * integral_value)\n",
    "    gs_max2 = np.sqrt(lambda_squared_max) if lambda_squared_max >= 0 else np.nan\n",
    "    gs_max_values2.append(gs_max2)\n",
    "\n",
    "# Create DataFrame for gs values\n",
    "df = pd.DataFrame({'M_phi': M_phi_values, 'gs_min2': gs_min_values2, 'gs_max2': gs_max_values2})\n",
    "# df.to_csv('lambda_vs_Mphi_with_delta.csv', index=False)\n",
    "\n",
    "# Plotting the data\n",
    "fig, ax = plt.subplots(figsize=(7, 6))\n",
    "ax.fill_between(df['M_phi'], df['gs_min2'], df['gs_max2'], color=\"silver\", alpha=0.3)\n",
    "ax.plot(df['M_phi'], df['gs_min2'], label=\"gs (delta_min)\", linestyle='-.', color='silver', linewidth=1)\n",
    "ax.plot(df['M_phi'], df['gs_max2'], label=\"gs (delta_max)\", linestyle='-.', color='silver', linewidth=1)\n",
    "ax.text(0.4, 1.1e-3, r'$(g - 2)_\\mu \\pm 2\\sigma$', fontsize=10, color='gray', rotation=5., ha='center', va='center')\n",
    "ax.set_xlabel(r'$m_{\\phi}$ [GeV]', size=18, color='black')\n",
    "ax.set_ylabel(r'$\\lambda$', size=18, color='black')\n",
    "# ax.yaxis.set_major_formatter(ticker.FuncFormatter(scientific_formatter))\n",
    "ax.tick_params(direction='in', length=8, width=0.9, colors='black', which='major', top=True, right=True)\n",
    "ax.tick_params(direction='in', length=3.2, width=0.7, colors='black', which='minor', top=True, right=True)\n",
    "ax.xaxis.set_ticks_position('both')\n",
    "ax.yaxis.set_ticks_position('both')\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_linewidth(1.4)\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim([10**(-6), 3 * 10**(-1)])\n",
    "ax.set_xlim([10**(-1), 3 * 10**(0)])\n",
    "ax.grid(True, which=\"both\", ls=\"-\", color='lightgray', alpha=0.2)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Using euation 20(a) of the [ArXiv: 1610.06587](https://arxiv.org/abs/1610.06587)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_297146/2443708776.py:36: UserWarning: No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n",
      "  ax.legend(loc='best', fontsize=12)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# New integrand function\n",
    "def integrand_new(x, m_mu, m_S):\n",
    "    numerator = m_mu**2 * (1 - x) * (1 - x**2)\n",
    "    denominator = m_mu**2 * (1 - x)**2 + m_S**2 * x\n",
    "    return numerator / denominator\n",
    "\n",
    "m_S_values = np.linspace(0.1, 3, 1000)\n",
    "gs_min_values_new = []\n",
    "gs_max_values_new = []\n",
    "gs_central_values_new = []\n",
    "\n",
    "for m_S in m_S_values:\n",
    "    integral_value_new, error = quad(integrand_new, 0, 1, args=(m_mu, m_S))\n",
    "    gs_central_new = np.sqrt((delta_central * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_central_values_new.append(gs_central_new)\n",
    "    gs_min_new = np.sqrt((delta_min * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_min_values_new.append(gs_min_new)\n",
    "    gs_max_new = np.sqrt((delta_max * 8 * np.pi**2) / integral_value_new)  # if integral_value_new > 0 else np.nan\n",
    "    gs_max_values_new.append(gs_max_new)\n",
    "\n",
    "# Create DataFrame for new gs values\n",
    "df_new = pd.DataFrame({\n",
    "    'm_S': m_S_values, \n",
    "    'gs_min': gs_min_values_new, \n",
    "    'gs_max': gs_max_values_new,\n",
    "    'gs_central': gs_central_values_new\n",
    "}).astype(float)\n",
    "\n",
    "# Plotting the new data\n",
    "fig, ax = plt.subplots(figsize=(7, 6))\n",
    "ax.plot(df_new['m_S'], df_new['gs_central'], linestyle='-', color='silver', linewidth=1)\n",
    "ax.plot(df_new['m_S'], df_new['gs_min'], linestyle='-.', color='silver', linewidth=1)\n",
    "ax.plot(df_new['m_S'], df_new['gs_max'], linestyle='-.', color='silver', linewidth=1)\n",
    "ax.fill_between(df_new['m_S'], df_new['gs_min'], df_new['gs_max'], color='silver', alpha=0.5)\n",
    "ax.text(0.4, 1.1e-3, r'$(g - 2)_\\mu \\pm 2\\sigma$', fontsize=10, color='gray', rotation=5., ha='center', va='center')\n",
    "ax.legend(loc='best', fontsize=12)\n",
    "ax.set_xlabel(r'$m_{\\phi}$ [GeV]', size=18, color='black')\n",
    "ax.set_ylabel(r'$\\lambda$', size=18, color='black')\n",
    "# ax.yaxis.set_major_formatter(ticker.FuncFormatter(scientific_formatter))\n",
    "ax.tick_params(direction='in', length=8, width=0.9, colors='black', which='major', top=True, right=True)\n",
    "ax.tick_params(direction='in', length=3.2, width=0.7, colors='black', which='minor', top=True, right=True)\n",
    "ax.xaxis.set_ticks_position('both')\n",
    "ax.yaxis.set_ticks_position('both')\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_linewidth(1.4)\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim([10**(-6), 3 * 10**(-1)])\n",
    "ax.set_xlim([10**(-1), 3 * 10**(0)])\n",
    "ax.grid(True, which=\"both\", ls=\"-\", color='lightgray', alpha=0.2)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {
    "vscode": {
     "languageId": "raw"
    }
   },
   "source": [
    "# symbolic variables with the condition of positivity\n",
    "x = sp.symbols('x')\n",
    "gs2, DeltaAMu = sp.symbols('gs2 DeltaAMu', positive=True)\n",
    "m_mu, mS = sp.symbols('m_mu mS', positive=True)  # This ensures that mS and m_mu are positive\n",
    "epsilon_f = 1\n",
    "lambda_ = m_mu / mS\n",
    "# P_1^+(x)\n",
    "P1Plus = x**2 * (1 - x + epsilon_f)\n",
    "# numerator and denominator of the integrand\n",
    "Num = gs2 * P1Plus\n",
    "Denom = (1 - x) * (1 - x * lambda_**2) + x * epsilon_f**2 * lambda_**2\n",
    "# integrand\n",
    "Integrand = Num / Denom\n",
    "simplifiedIntegrand = sp.simplify(Integrand)\n",
    "# Integrate the integrand with respect to x from 0 to 1\n",
    "# The integration is done without using additional arguments\n",
    "integral = sp.integrate(simplifiedIntegrand, (x, 0, 1))\n",
    "# Solve gs2 in terms of DeltaAMu symbolically\n",
    "gs_squared_solutions = sp.solve(\n",
    "    (1 / (8 * sp.pi**2)) * (m_mu**2 / mS**2) * integral - DeltaAMu, gs2\n",
    ")\n",
    "# how many solutions exist\n",
    "num_solutions = len(gs_squared_solutions)\n",
    "print(f\"Number of solutions: {num_solutions}\")\n",
    "# Select the first solution from the list if it exists\n",
    "if num_solutions > 0:\n",
    "    gs_squared_expr = gs_squared_solutions[0]  # Select the first solution\n",
    "    simplified_gs_squared_expr = sp.simplify(gs_squared_expr)\n",
    "    print(sp.latex(simplified_gs_squared_expr))\n",
    "else:\n",
    "    print(\"No solutions found.\")\n"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {
    "vscode": {
     "languageId": "raw"
    }
   },
   "source": [
    "gs_squared_expr = gs_squared_solutions[0]  \n",
    "simplified_gs_squared_expr = sp.simplify(gs_squared_expr)\n",
    "simplified_gs_squared_expr\n"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {
    "vscode": {
     "languageId": "raw"
    }
   },
   "source": [
    "# Numerical parameters\n",
    "m_mu_value = 0.105  # Muon mass in GeV\n",
    "delta_central = 251 * 10**(-11)\n",
    "delta_min = (251 - (2 * 51)) * 10**(-11)\n",
    "delta_max = (251 + (2 * 51)) * 10**(-11)\n",
    "# Values of mS to evaluate\n",
    "mS_values = np.linspace(0.1, 1, 1000)\n",
    "# Evaluate gs for each value of mS and DeltaAMu\n",
    "gs_min_values = []\n",
    "gs_max_values = []\n",
    "gs_central_values = []\n",
    "for mS_value in mS_values:\n",
    "    # Substitute numerical values into the solution of gs^2\n",
    "    gs_min_expr = simplified_gs_squared_expr.subs({m_mu: m_mu_value, mS: mS_value, DeltaAMu: delta_min})\n",
    "    gs_max_expr = simplified_gs_squared_expr.subs({m_mu: m_mu_value, mS: mS_value, DeltaAMu: delta_max})\n",
    "    gs_central_expr = simplified_gs_squared_expr.subs({m_mu: m_mu_value, mS: mS_value, DeltaAMu: delta_central})\n",
    "    \n",
    "    # Verify that the results are positive before taking the square root\n",
    "    if gs_min_expr.is_real and gs_min_expr > 0:\n",
    "        gs_min_values.append(float(sp.sqrt(gs_min_expr)))\n",
    "    else:\n",
    "        gs_min_values.append(np.nan)\n",
    "\n",
    "    if gs_max_expr.is_real and gs_max_expr > 0:\n",
    "        gs_max_values.append(float(sp.sqrt(gs_max_expr)))\n",
    "    else:\n",
    "        gs_max_values.append(np.nan)\n",
    "\n",
    "    if gs_central_expr.is_real and gs_central_expr > 0:\n",
    "        gs_central_values.append(float(sp.sqrt(gs_central_expr)))\n",
    "    else:\n",
    "        gs_central_values.append(np.nan)\n"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {
    "vscode": {
     "languageId": "raw"
    }
   },
   "source": [
    "fig, ax = plt.subplots(figsize=(7, 6))\n",
    "ax.plot(mS_values, gs_central_values, label=r'$g_s$ central', color='blue')\n",
    "ax.fill_between(mS_values, gs_min_values, gs_max_values, color='silver', alpha=0.5, label=r'$g_s$ range (min-max)')\n",
    "ax.legend(loc='best', fontsize=12)\n",
    "ax.set_xlabel(r'$m_{\\phi}$ [GeV]', size=18, color='black')\n",
    "ax.set_ylabel(r'$\\lambda$', size=18, color='black')\n",
    "ax.tick_params(direction='in', length=10, width=1.1, colors='black', which='major', top=True, right=True)\n",
    "ax.tick_params(direction='in', length=5, width=0.6, colors='black', which='minor', top=True, right=True)\n",
    "ax.xaxis.set_ticks_position('both')\n",
    "ax.yaxis.set_ticks_position('both')\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_linewidth(1.4)\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim([10**(-6), 3*10**(-1)])\n",
    "ax.set_xlim([10**(-1), 3*10**(0)])\n",
    "ax.grid(True, which=\"both\", ls=\"-\", color='lightgray', alpha=0.2)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> excluded_regions_lambda_leptoscalar/darkscalar_leptophilic.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "15253068",
   "metadata": {},
   "source": [
    "NOTA: O SEGUINTE PROGRAMA MOSTRA O RESULTADO IMPORTANTE NO FINAL: região de exclusão de Mphi vs lambda sem nenhum reescalonamento."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67460523",
   "metadata": {},
   "source": [
    "***\n",
    "# <span style=\"color:green\"> Project: Constraints on Light Dark Scalars Using </span> ${e}^{-}{e}^{+}$ <span style=\"color:green\"> collisions </span>\n",
    "*** "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4a9a841f",
   "metadata": {},
   "source": [
    "The following plots are based on https://arxiv.org/pdf/2207.07476"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "241aed29",
   "metadata": {},
   "source": [
    "### (Fig. 6) Electron Data: ${e}^{-}{e}^{+} \\rightarrow {\\tau}^{-}{\\tau}^{+}{\\phi}_{L}, {\\phi}_{L} \\rightarrow {e}^{-}{e}^{+}$\n",
    "\n",
    "<img src=\"electrondata.png\" alt=\"Electron Data\" width=\"500\" height=\"300\">\n",
    "\n",
    "### (Fig. 6) Muon Data: ${e}^{-}{e}^{+} \\rightarrow {\\tau}^{-}{\\tau}^{+}{\\phi}_{L}, {\\phi}_{L} \\rightarrow {\\mu}^{-}{\\mu}^{+}$\n",
    "\n",
    "<img src=\"muondata.png\" alt=\"Muon Data\" width=\"500\" height=\"300\">\n",
    "\n",
    "### (Fig. 7) Comparation between other experiments\n",
    "\n",
    "<img src=\"comparation.png\" alt=\"Muon Data\" width=\"500\" height=\"300\">\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "4949cae6",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.interpolate import CubicSpline\n",
    "from matplotlib import rc\n",
    "#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "#rc('text', usetex=True)\n",
    "#rc('text.latex', preamble=r'\\usepackage{amsmath}')\n",
    "#from latex2sympy2 import latex2sympy, latex2latex"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7c2d7802",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Data and Constants</span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "cff22488",
   "metadata": {},
   "outputs": [],
   "source": [
    "############################################\n",
    "# # # # # General constants in GeV # # # # #\n",
    "############################################\n",
    "#\n",
    "GeV = 1\n",
    "keV = 0.000001*GeV\n",
    "MeV = 0.001*GeV\n",
    "TeV = 1000*GeV\n",
    "Wmass = 80.377*GeV\n",
    "Zmass = 91.1876*GeV\n",
    "hmass = 125.25*GeV\n",
    "electronmass = 0.51099895*MeV\n",
    "muonmass = 105.6583755*MeV\n",
    "taumass = 1776.86*MeV\n",
    "uquarkmass = 2.16*MeV\n",
    "dquarkmass = 4.67*MeV\n",
    "squarkmass = 93.4*MeV\n",
    "cquarkmass = 1.27*GeV\n",
    "bquarkmass = 4.18*GeV\n",
    "tquarkmass = 172.69*GeV\n",
    "vev = 246*GeV\n",
    "############################################\n",
    "\n",
    "observed_electron = pd.read_csv('blackline_data.csv') # Taken from Fig. 6\n",
    "\n",
    "expected_electron = pd.read_csv('dotline_data.csv') # Taken from Fig. 6\n",
    "\n",
    "observed_muon = pd.read_csv('muondata.csv') # Taken from Fig. 6\n",
    "\n",
    "simulationdata_electrons = pd.read_csv('scan_results_for_project_leptoscalar_electrons.csv') # Simulation\n",
    "\n",
    "simulationdata_muon = pd.read_csv('scan_results_for_project_leptoscalar_muons.csv') # Simulation\n",
    "\n",
    "datos_faltantes = pd.read_csv('datos_faltantes.csv') # Simulation"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c28d8d29",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Electron analysis</span>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bdda581a",
   "metadata": {},
   "source": [
    "This code is for visualization of the excluded and not excluded regions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "c65d0d68",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "intervals where function 1 > function 2:\n",
      "(0.0407549411383518, 0.05345502647047083)\n",
      "(0.06361509473616606, 0.0822418865566073)\n",
      "intervals where function 2 > function 1:\n",
      "(0.05362436094156575, 0.06344576026507114)\n",
      "(0.08241122102770224, 0.2099200777621773)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "excluded_electron = []\n",
    "\n",
    "according_electron = []\n",
    "\n",
    "coupling_electron = []\n",
    "\n",
    "x1 = observed_electron[\"invariantmass\"].values\n",
    "y1 = observed_electron[\"xsecobserved\"].values\n",
    "x2 = simulationdata_electrons[\"Y\"][580:600].values\n",
    "y2 = simulationdata_electrons[\"xsection\"][580:600].values\n",
    "y2 = 1000*y2\n",
    "coupling_electron = simulationdata_electrons[\"X\"][580:600].mean()\n",
    "\n",
    "\n",
    "# A common x-axis\n",
    "x_common = np.linspace(max(min(x1), min(x2)), min(max(x1), max(x2)), num=1000)\n",
    "\n",
    "# Interpolation\n",
    "y1_interp = np.interp(x_common, x1, y1)\n",
    "y2_interp = np.interp(x_common, x2, y2)\n",
    "\n",
    "\n",
    "differences = y1_interp - y2_interp\n",
    "\n",
    "# In this line is search the region where function 1>function 2\n",
    "greater_indices_func1 = np.where(differences > 0)[0]\n",
    "\n",
    "# Here I find the interval where the difference are positive\n",
    "intervals_func1 = []\n",
    "if len(greater_indices_func1) > 0:\n",
    "    start_index = greater_indices_func1[0]\n",
    "    for i in range(1, len(greater_indices_func1)):\n",
    "        if greater_indices_func1[i] != greater_indices_func1[i - 1] + 1:\n",
    "            end_index = greater_indices_func1[i - 1]\n",
    "            intervals_func1.append((x_common[start_index], x_common[end_index]))\n",
    "            start_index = greater_indices_func1[i]\n",
    "    intervals_func1.append((x_common[start_index], x_common[greater_indices_func1[-1]]))\n",
    "\n",
    "\n",
    "# Print the intervals where function 1 > function 2\n",
    "print(\"intervals where function 1 > function 2:\")\n",
    "for interval in intervals_func1:\n",
    "    print(interval)\n",
    "    according_electron.append(interval)\n",
    "\n",
    "# In this line is search the region where function 2>function 1\n",
    "greater_indices_func2 = np.where(differences < 0)[0]\n",
    "\n",
    "# Here I find the interval where the difference are negative\n",
    "intervals_func2 = []\n",
    "if len(greater_indices_func2) > 0:\n",
    "    start_index = greater_indices_func2[0]\n",
    "    for i in range(1, len(greater_indices_func2)):\n",
    "        if greater_indices_func2[i] != greater_indices_func2[i - 1] + 1:\n",
    "            end_index = greater_indices_func2[i - 1]\n",
    "            intervals_func2.append((x_common[start_index], x_common[end_index]))\n",
    "            start_index = greater_indices_func2[i]\n",
    "    intervals_func2.append((x_common[start_index], x_common[greater_indices_func2[-1]]))\n",
    "\n",
    "\n",
    "\n",
    "# Print the intervals where function 2 > function 1\n",
    "print(\"intervals where function 2 > function 1:\")\n",
    "for interval in intervals_func2:\n",
    "    print(interval)\n",
    "    excluded_electron.append(interval)\n",
    "\n",
    "plt.figure(figsize=(8, 4))\n",
    "plt.semilogy(x1, y1, label='Observed', color='blue')\n",
    "plt.semilogy(x2, y2, label='Leptoscalar model', color='red')\n",
    "\n",
    "# Resaltar las regiones donde la función 1 es mayor que la función 2\n",
    "for interval in intervals_func1:\n",
    "    plt.axvspan(interval[0], interval[1], color='green', alpha=0.3, label='Not Excluded')\n",
    "\n",
    "# Resaltar las regiones donde la función 2 es mayor que la función 1\n",
    "for interval in intervals_func2:\n",
    "    plt.axvspan(interval[0], interval[1], color='yellow', alpha=0.3, label='Excluded')\n",
    "\n",
    "# Eliminar etiquetas duplicadas en la leyenda\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "by_label = dict(zip(labels, handles))\n",
    "plt.legend(by_label.values(), by_label.keys())\n",
    "\n",
    "plt.xlim(0.03, 2*muonmass)\n",
    "plt.ylim(3e-1, 1e1)\n",
    "\n",
    "plt.xlabel(r'$m_{\\phi_{L}}$')\n",
    "plt.ylabel(r'$\\sigma({e}^{+}{e}^{-}\\rightarrow{\\tau}^{+}{\\tau}^{-}\\phi_{L},\\phi_{L}\\rightarrow{e}^{+}{e}^{-}$)')\n",
    "plt.title('Electron final state upper limits')\n",
    "plt.grid(True)\n",
    "#plt.savefig('electron_excluded.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1438bfa5",
   "metadata": {},
   "source": [
    "This code extract the mass intervals where the region is excluded. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "ae02d451",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.15878106749151136, 0.1609824156157453)\n",
      "(0.15827306407822658, 0.161659753500125)\n",
      "(0.1575957261938469, 0.16233709138450467)\n",
      "(0.2097507432910824, 0.2099200777621773)\n",
      "(0.13896893437340566, 0.13998494119997518)\n",
      "(0.15725705725165706, 0.16284509479778944)\n",
      "(0.20873473646451288, 0.2099200777621773)\n",
      "(0.09934466813719428, 0.10002200602157396)\n",
      "(0.1376142586046463, 0.14066227908435486)\n",
      "(0.15691838830946722, 0.1633530982110742)\n",
      "(0.1899386101729767, 0.19010794464407163)\n",
      "(0.20788806410903826, 0.2099200777621773)\n",
      "(0.09832866131062475, 0.10069934390595364)\n",
      "(0.13659825177807677, 0.14150895143982947)\n",
      "(0.15641038489618245, 0.16386110162435896)\n",
      "(0.1890919378175021, 0.1907852825284513)\n",
      "(0.20704139175356367, 0.2099200777621773)\n",
      "(0.09731265448405522, 0.10137668179033332)\n",
      "(0.13575157942260216, 0.14201695485311422)\n",
      "(0.1560717159539926, 0.1643691050376437)\n",
      "(0.18807593099093256, 0.191462620412831)\n",
      "(0.20602538492699415, 0.2099200777621773)\n",
      "(0.09612731318639078, 0.10222335414580791)\n",
      "(0.13490490706712757, 0.142524958266399)\n",
      "(0.15556371254070786, 0.16487710845092848)\n",
      "(0.18689058969326813, 0.1924786272394005)\n",
      "(0.20534804704261445, 0.2099200777621773)\n",
      "(0.09511130635982126, 0.10290069203018759)\n",
      "(0.13405823471165296, 0.14286362720858883)\n",
      "(0.15505570912742309, 0.16538511186421323)\n",
      "(0.1858745828666986, 0.19366396853706494)\n",
      "(0.20467070915823476, 0.2099200777621773)\n",
      "(0.09409529953325174, 0.1037473643856622)\n",
      "(0.13321156235617837, 0.14337163062187358)\n",
      "(0.15471704018523325, 0.165893115277498)\n",
      "(0.185027910511224, 0.19467997536363446)\n",
      "(0.20399337127385508, 0.2099200777621773)\n",
      "(0.09307929270668222, 0.10442470227004189)\n",
      "(0.13236489000070376, 0.14387963403515835)\n",
      "(0.1542090367719485, 0.16623178421968784)\n",
      "(0.1841812381557494, 0.19552664771910908)\n",
      "(0.2033160333894754, 0.2099200777621773)\n",
      "(0.0922326203512076, 0.10510204015442157)\n",
      "(0.13151821764522914, 0.1443876374484431)\n",
      "(0.15387036782975866, 0.1667397876329726)\n",
      "(0.1831652313291799, 0.19620398560348876)\n",
      "(0.20263869550509572, 0.2099200777621773)\n",
      "(0.09155528246682793, 0.10577937803880125)\n",
      "(0.1310102142319444, 0.14472630639063294)\n",
      "(0.15353169888756882, 0.16724779104625737)\n",
      "(0.18214922450261037, 0.19721999243005828)\n",
      "(0.20179202314962114, 0.2099200777621773)\n",
      "(0.09070861011135334, 0.10645671592318093)\n",
      "(0.1303328763475647, 0.14523430980391772)\n",
      "(0.15319302994537898, 0.1677557944595421)\n",
      "(0.18113321767604085, 0.1982359992566278)\n",
      "(0.20111468526524146, 0.2099200777621773)\n",
      "(0.09003127222697364, 0.10713405380756061)\n",
      "(0.127623524810046, 0.1459116476882974)\n",
      "(0.15302369547428404, 0.1682637978728269)\n",
      "(0.18045587979166117, 0.19925200608319732)\n",
      "(0.20026801290976684, 0.2099200777621773)\n",
      "(0.08935393434259396, 0.10764205722084538)\n",
      "(0.12305149409048313, 0.14625031663048724)\n",
      "(0.1526850265320942, 0.16877180128611163)\n",
      "(0.17859320060961703, 0.2099200777621773)\n",
      "(0.08867659645821428, 0.10831939510522506)\n",
      "(0.1178021254865406, 0.14658898557267708)\n",
      "(0.15234635758990436, 0.1692798046993964)\n",
      "(0.17622251801428815, 0.2099200777621773)\n",
      "(0.0879992585738346, 0.10882739851850981)\n",
      "(0.11255275688259805, 0.14692765451486692)\n",
      "(0.15217702311880946, 0.16978780811268115)\n",
      "(0.1733438320056745, 0.2099200777621773)\n",
      "(0.08749125516054984, 0.10933540193179458)\n",
      "(0.11052074322945901, 0.14726632345705676)\n",
      "(0.15183835417661962, 0.2099200777621773)\n",
      "(0.08698325174726508, 0.1476049923992466)\n",
      "(0.15149968523442978, 0.2099200777621773)\n",
      "(0.08647524833398032, 0.14794366134143644)\n",
      "(0.15133035076333484, 0.2099200777621773)\n",
      "(0.08596724492069555, 0.14828233028362628)\n",
      "(0.150991681821145, 0.2099200777621773)\n",
      "(0.0854592415074108, 0.14862099922581612)\n",
      "(0.15065301287895516, 0.2099200777621773)\n",
      "(0.08495123809412602, 0.14895966816800596)\n",
      "(0.15031434393676532, 0.2099200777621773)\n",
      "(0.059043064016603204, 0.06005907084317273)\n",
      "(0.08444323468084128, 0.14946767158129073)\n",
      "(0.14997567499457548, 0.2099200777621773)\n",
      "(0.05701105036346416, 0.06073640872755241)\n",
      "(0.0839352312675565, 0.2099200777621773)\n",
      "(0.056333712479084475, 0.061413746611932093)\n",
      "(0.08342722785427176, 0.2099200777621773)\n",
      "(0.055487040123609874, 0.062091084496311774)\n",
      "(0.08308855891208192, 0.2099200777621773)\n",
      "(0.05464036776813527, 0.06276842238069145)\n",
      "(0.08258055549879714, 0.2099200777621773)\n",
      "(0.05362436094156575, 0.06344576026507114)\n",
      "(0.08241122102770224, 0.2099200777621773)\n",
      "(0.05226968517280639, 0.0639537636783559)\n",
      "(0.0820725520855124, 0.2099200777621773)\n",
      "(0.05125367834623687, 0.06463110156273558)\n",
      "(0.08173388314332254, 0.2099200777621773)\n",
      "(0.05023767151966734, 0.06530843944711526)\n",
      "(0.0813952142011327, 0.2099200777621773)\n",
      "(0.04939099916419274, 0.06581644286040003)\n",
      "(0.08088721078784794, 0.2099200777621773)\n",
      "(0.04854432680871814, 0.06632444627368478)\n",
      "(0.08037920737456318, 0.2099200777621773)\n",
      "(0.04769765445324354, 0.06683244968696955)\n",
      "(0.0797018694901835, 0.2099200777621773)\n",
      "(0.04685098209776893, 0.0673404531002543)\n",
      "(0.07902453160580382, 0.2099200777621773)\n",
      "(0.04600430974229433, 0.068017790984634)\n",
      "(0.0773311868948546, 0.2099200777621773)\n",
      "(0.04515763738681973, 0.0688644633401086)\n",
      "(0.0754685077128105, 0.2099200777621773)\n",
      "(0.04414163056025021, 0.0697111356955832)\n",
      "(0.07343649405967145, 0.2099200777621773)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>mass1</th>\n",
       "      <th>mass2</th>\n",
       "      <th>coupling_electron</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.158781</td>\n",
       "      <td>0.160982</td>\n",
       "      <td>0.002000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.158273</td>\n",
       "      <td>0.161660</td>\n",
       "      <td>0.002082</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.157596</td>\n",
       "      <td>0.162337</td>\n",
       "      <td>0.002164</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.209751</td>\n",
       "      <td>0.209920</td>\n",
       "      <td>0.002164</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.138969</td>\n",
       "      <td>0.139985</td>\n",
       "      <td>0.002246</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>0.077331</td>\n",
       "      <td>0.209920</td>\n",
       "      <td>0.005036</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>116</th>\n",
       "      <td>0.045158</td>\n",
       "      <td>0.068864</td>\n",
       "      <td>0.005118</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>117</th>\n",
       "      <td>0.075469</td>\n",
       "      <td>0.209920</td>\n",
       "      <td>0.005118</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>118</th>\n",
       "      <td>0.044142</td>\n",
       "      <td>0.069711</td>\n",
       "      <td>0.005200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>119</th>\n",
       "      <td>0.073436</td>\n",
       "      <td>0.209920</td>\n",
       "      <td>0.005200</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>120 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        mass1     mass2  coupling_electron\n",
       "0    0.158781  0.160982           0.002000\n",
       "1    0.158273  0.161660           0.002082\n",
       "2    0.157596  0.162337           0.002164\n",
       "3    0.209751  0.209920           0.002164\n",
       "4    0.138969  0.139985           0.002246\n",
       "..        ...       ...                ...\n",
       "115  0.077331  0.209920           0.005036\n",
       "116  0.045158  0.068864           0.005118\n",
       "117  0.075469  0.209920           0.005118\n",
       "118  0.044142  0.069711           0.005200\n",
       "119  0.073436  0.209920           0.005200\n",
       "\n",
       "[120 rows x 3 columns]"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "excluded_electron = []\n",
    "\n",
    "according_electron = []\n",
    "\n",
    "coupling_electron = []\n",
    "\n",
    "s = list(range(20, len(simulationdata_electrons[\"Y\"].values)+1,20))\n",
    "x1 = observed_electron[\"invariantmass\"].values\n",
    "y1 = observed_electron[\"xsecobserved\"].values\n",
    "for i in s:\n",
    "    x2 = simulationdata_electrons[\"Y\"][i-20:i].values\n",
    "    y2 = simulationdata_electrons[\"xsection\"][i-20:i].values\n",
    "    y2 = 1000*y2\n",
    "    meancoupling = simulationdata_electrons[\"X\"][i-20:i].mean()\n",
    "    # A common x-axis\n",
    "    x_common = np.linspace(max(min(x1), min(x2)), min(max(x1), max(x2)), num=1000)\n",
    "    \n",
    "    # Interpolation\n",
    "    y1_interp = np.interp(x_common, x1, y1)\n",
    "    y2_interp = np.interp(x_common, x2, y2)\n",
    "\n",
    "\n",
    "    differences = y1_interp - y2_interp\n",
    "\n",
    "    # In this line is search the region where function 1>function 2\n",
    "    greater_indices_func1 = np.where(differences > 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are positive\n",
    "    intervals_func1 = []\n",
    "    if len(greater_indices_func1) > 0:\n",
    "        start_index = greater_indices_func1[0]\n",
    "        for i in range(1, len(greater_indices_func1)):\n",
    "            if greater_indices_func1[i] != greater_indices_func1[i - 1] + 1:\n",
    "                end_index = greater_indices_func1[i - 1]\n",
    "                intervals_func1.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func1[i]\n",
    "        intervals_func1.append((x_common[start_index], x_common[greater_indices_func1[-1]]))\n",
    "\n",
    "\n",
    "    # Print the intervals where function 1 > function 2\n",
    "    #print(\"intervals where function 1 > function 2:\")\n",
    "    for interval in intervals_func1:\n",
    "        #print(interval)\n",
    "        according_electron.append(interval)\n",
    "\n",
    "    # In this line is search the region where function 2>function 1\n",
    "    greater_indices_func2 = np.where(differences < 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are negative\n",
    "    intervals_func2 = []\n",
    "    if len(greater_indices_func2) > 0:\n",
    "        start_index = greater_indices_func2[0]\n",
    "        for i in range(1, len(greater_indices_func2)):\n",
    "            if greater_indices_func2[i] != greater_indices_func2[i - 1] + 1:\n",
    "                end_index = greater_indices_func2[i - 1]\n",
    "                intervals_func2.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func2[i]\n",
    "        intervals_func2.append((x_common[start_index], x_common[greater_indices_func2[-1]]))\n",
    "\n",
    "\n",
    "\n",
    "    # Print the intervals where function 2 > function 1\n",
    "    #print(\"intervals where function 2 > function 1:\")\n",
    "    for interval in intervals_func2:\n",
    "        print(interval)\n",
    "        excluded_electron.append(interval)\n",
    "        coupling_electron.append(meancoupling)\n",
    "\n",
    "\n",
    "df_excluded_electron = pd.DataFrame(excluded_electron, columns=['mass1', 'mass2'])\n",
    "df_excluded_electron['coupling_electron'] = coupling_electron\n",
    "df_excluded_electron"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "109c0e13",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Muon analysis</span>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9bec16d4",
   "metadata": {},
   "source": [
    "This code is for visualization of the excluded and not excluded regions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "381b23f2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "intervals where function 1 > function 2:\n",
      "(0.2228939136652069, 2.0)\n",
      "intervals where function 2 > function 1:\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "excluded_muon = []\n",
    "\n",
    "according_muon = []\n",
    "\n",
    "coupling_muon = []\n",
    "\n",
    "x1 = observed_muon[\"invariantmass\"].values\n",
    "y1 = observed_muon[\"xsecobserved\"].values\n",
    "\n",
    "#x2 = simulationdata_muon[\"Y\"][580:600].values\n",
    "#y2 = simulationdata_muon[\"xsection\"][580:600].values\n",
    "x2 = datos_faltantes[\"Y\"][0:20].values\n",
    "y2 = datos_faltantes[\"xsection\"][0:20].values\n",
    "\n",
    "\n",
    "y2 = 1000*y2\n",
    "coupling_muon = datos_faltantes[\"X\"][0:20].mean()\n",
    "#coupling_muon = simulationdata_muon[\"X\"][580:600].mean()\n",
    "\n",
    "# A common x-axis\n",
    "x_common = np.linspace(max(min(x1), min(x2)), min(max(x1), max(x2)), num=1000)\n",
    "\n",
    "# Interpolation\n",
    "y1_interp = np.interp(x_common, x1, y1)\n",
    "y2_interp = np.interp(x_common, x2, y2)\n",
    "\n",
    "\n",
    "differences = y1_interp - y2_interp\n",
    "\n",
    "# In this line is search the region where function 1>function 2\n",
    "greater_indices_func1 = np.where(differences > 0)[0]\n",
    "\n",
    "# Here I find the interval where the difference are positive\n",
    "intervals_func1 = []\n",
    "if len(greater_indices_func1) > 0:\n",
    "    start_index = greater_indices_func1[0]\n",
    "    for i in range(1, len(greater_indices_func1)):\n",
    "        if greater_indices_func1[i] != greater_indices_func1[i - 1] + 1:\n",
    "            end_index = greater_indices_func1[i - 1]\n",
    "            intervals_func1.append((x_common[start_index], x_common[end_index]))\n",
    "            start_index = greater_indices_func1[i]\n",
    "    intervals_func1.append((x_common[start_index], x_common[greater_indices_func1[-1]]))\n",
    "\n",
    "\n",
    "# Print the intervals where function 1 > function 2\n",
    "print(\"intervals where function 1 > function 2:\")\n",
    "for interval in intervals_func1:\n",
    "    print(interval)\n",
    "    according_muon.append(interval)\n",
    "\n",
    "# In this line is search the region where function 2>function 1\n",
    "greater_indices_func2 = np.where(differences < 0)[0]\n",
    "\n",
    "# Here I find the interval where the difference are negative\n",
    "intervals_func2 = []\n",
    "if len(greater_indices_func2) > 0:\n",
    "    start_index = greater_indices_func2[0]\n",
    "    for i in range(1, len(greater_indices_func2)):\n",
    "        if greater_indices_func2[i] != greater_indices_func2[i - 1] + 1:\n",
    "            end_index = greater_indices_func2[i - 1]\n",
    "            intervals_func2.append((x_common[start_index], x_common[end_index]))\n",
    "            start_index = greater_indices_func2[i]\n",
    "    intervals_func2.append((x_common[start_index], x_common[greater_indices_func2[-1]]))\n",
    "\n",
    "\n",
    "\n",
    "# Print the intervals where function 2 > function 1\n",
    "print(\"intervals where function 2 > function 1:\")\n",
    "for interval in intervals_func2:\n",
    "    print(interval)\n",
    "    excluded_muon.append(interval)\n",
    "\n",
    "plt.figure(figsize=(8, 4))\n",
    "plt.semilogy(x1, y1, label='Observed', color='blue')\n",
    "plt.semilogy(x2, y2, label='Leptoscalar model', color='red')\n",
    "\n",
    "# Resaltar las regiones donde la función 1 es mayor que la función 2\n",
    "for interval in intervals_func1:\n",
    "    plt.axvspan(interval[0], interval[1], color='green', alpha=0.3, label='Region 1')\n",
    "\n",
    "# Resaltar las regiones donde la función 2 es mayor que la función 1\n",
    "for interval in intervals_func2:\n",
    "    plt.axvspan(interval[0], interval[1], color='yellow', alpha=0.3, label='Region 2')\n",
    "\n",
    "# Eliminar etiquetas duplicadas en la leyenda\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "by_label = dict(zip(labels, handles))\n",
    "plt.legend(by_label.values(), by_label.keys())\n",
    "\n",
    "plt.xlim(0, 6.7*GeV)\n",
    "#plt.xlim(2*muonmass, 2.1*muonmass)\n",
    "plt.ylim(0.5e-2, 1e1)\n",
    "#plt.ylim(0.5e-8, 0.5e-2)\n",
    "\n",
    "plt.xlabel(r'$m_{\\phi_{L}}$')\n",
    "plt.ylabel(r'$\\sigma({e}^{+}{e}^{-}\\rightarrow{\\tau}^{+}{\\tau}^{-}\\phi_{L},\\phi_{L}\\rightarrow{\\mu}^{+}{\\mu}^{-}$)')\n",
    "plt.title('Muon final state upper limits')\n",
    "plt.grid(True)\n",
    "#plt.savefig('muon_excluded.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "05da3bad",
   "metadata": {},
   "source": [
    "This code extract the mass intervals where the region is excluded. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "f2449c58",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.851085605222704, 0.869931355969429)\n",
      "(0.9201866912940289, 0.9264686082096036)\n",
      "(1.3850485430465767, 1.4101762107088764)\n",
      "(1.749399724149925, 1.7682454748966498)\n",
      "(2.295926495804948, 2.314772246551673)\n",
      "(2.9680916057714697, 2.9806554396026197)\n",
      "(4.343831410282388, 4.368959077944688)\n",
      "(0.844803688307129, 0.8762132728850041)\n",
      "(0.9139047743784539, 0.9264686082096036)\n",
      "(1.315947456975252, 1.3285112908064018)\n",
      "(1.3850485430465767, 1.4164581276244514)\n",
      "(1.4667134629490512, 1.4667134629490512)\n",
      "(1.749399724149925, 1.7745273918122249)\n",
      "(2.289644578889373, 2.321054163467248)\n",
      "(2.9618096888558947, 2.9995011903493447)\n",
      "(4.337549493366813, 4.387804828691413)\n",
      "(0.844803688307129, 0.8762132728850041)\n",
      "(0.9139047743784539, 0.9264686082096036)\n",
      "(1.315947456975252, 1.3347932077219768)\n",
      "(1.3662027922998516, 1.4164581276244514)\n",
      "(1.4667134629490512, 1.4667134629490512)\n",
      "(1.5420964659359508, 1.5483783828515258)\n",
      "(1.736835890318775, 1.7808093087277999)\n",
      "(2.283362661973798, 2.321054163467248)\n",
      "(2.9555277719403197, 3.0057831072649197)\n",
      "(4.331267576451238, 4.394086745606988)\n",
      "(0.6689100146710298, 0.6751919315866048)\n",
      "(0.7066015161644797, 0.7191653499956296)\n",
      "(0.838521771391554, 0.8824951898005788)\n",
      "(0.9139047743784539, 0.9264686082096036)\n",
      "(1.2656921216506523, 1.2656921216506523)\n",
      "(1.315947456975252, 1.3410751246375519)\n",
      "(1.3536389584687019, 1.4227400445400264)\n",
      "(1.4667134629490512, 1.4729953798646263)\n",
      "(1.5420964659359508, 1.5483783828515258)\n",
      "(1.5609422166826759, 1.5609422166826759)\n",
      "(1.6991443888253253, 1.6991443888253253)\n",
      "(1.736835890318775, 1.7933731425589499)\n",
      "(1.9252933977860243, 1.9252933977860243)\n",
      "(2.277080745058223, 2.3273360803828225)\n",
      "(2.3713094987918475, 2.3775914157074225)\n",
      "(2.6225861754148463, 2.6225861754148463)\n",
      "(2.9555277719403197, 3.0120650241804947)\n",
      "(3.9920440630101903, 3.9983259799257653)\n",
      "(4.06742706599709, 4.06742706599709)\n",
      "(4.324985659535663, 4.400368662522563)\n",
      "(4.865230514275111, 4.871512431190686)\n",
      "(0.5181440086972307, 0.5181440086972307)\n",
      "(0.6689100146710298, 0.7191653499956296)\n",
      "(0.7694206853202294, 0.7694206853202294)\n",
      "(0.838521771391554, 0.8824951898005788)\n",
      "(0.9076228574628789, 0.9264686082096036)\n",
      "(1.1274899495080029, 1.1400537833391529)\n",
      "(1.1903091186637527, 1.1903091186637527)\n",
      "(1.2594102047350773, 1.2719740385662273)\n",
      "(1.309665540059677, 1.4353038783711765)\n",
      "(1.4604315460334762, 1.4729953798646263)\n",
      "(1.516968798273651, 1.516968798273651)\n",
      "(1.535814549020376, 1.5483783828515258)\n",
      "(1.5609422166826759, 1.5609422166826759)\n",
      "(1.6865805549941753, 1.6865805549941753)\n",
      "(1.6991443888253253, 1.6991443888253253)\n",
      "(1.7305539734032, 1.8122188933056746)\n",
      "(1.8436284778835497, 1.8436284778835497)\n",
      "(1.9190114808704493, 1.9378572316171743)\n",
      "(2.0446498191819487, 2.0509317360975237)\n",
      "(2.270798828142648, 2.3336179972983975)\n",
      "(2.3650275818762725, 2.3775914157074225)\n",
      "(2.6163042584992713, 2.6414319261615713)\n",
      "(2.9555277719403197, 3.0246288580116447)\n",
      "(3.2444959500567685, 3.2444959500567685)\n",
      "(3.9857621460946153, 4.01717173067249)\n",
      "(4.06742706599709, 4.06742706599709)\n",
      "(4.324985659535663, 4.400368662522563)\n",
      "(4.689336840639012, 4.689336840639012)\n",
      "(4.865230514275111, 4.877794348106261)\n",
      "(5.845209553104807, 5.864055303851531)\n",
      "(0.5181440086972307, 0.5307078425283804)\n",
      "(0.662628097755455, 0.7254472669112046)\n",
      "(0.7694206853202294, 0.7757026022358045)\n",
      "(0.838521771391554, 0.8824951898005788)\n",
      "(0.9076228574628789, 0.9264686082096036)\n",
      "(0.9704420266186287, 0.9830058604497784)\n",
      "(1.102362281845703, 1.1400537833391529)\n",
      "(1.1903091186637527, 1.1903091186637527)\n",
      "(1.2531282878195023, 1.278255955481802)\n",
      "(1.303383623144102, 1.4353038783711765)\n",
      "(1.4604315460334762, 1.4729953798646263)\n",
      "(1.510686881358076, 1.5672241335982509)\n",
      "(1.6865805549941753, 1.7054263057409003)\n",
      "(1.724272056487625, 1.8436284778835497)\n",
      "(1.9064476470392993, 1.956702982363899)\n",
      "(2.032085985350799, 2.0572136530130987)\n",
      "(2.1200328221688487, 2.1200328221688487)\n",
      "(2.1640062405778733, 2.1765700744090233)\n",
      "(2.264516911227073, 2.3398999142139725)\n",
      "(2.3587456649606975, 2.3838733326229975)\n",
      "(2.5660489231746717, 2.5660489231746717)\n",
      "(2.6100223415836963, 2.6539957599927213)\n",
      "(2.9492458550247447, 3.0371926918427943)\n",
      "(3.194240614732169, 3.194240614732169)\n",
      "(3.2444959500567685, 3.2570597838879185)\n",
      "(3.2947512853813685, 3.2947512853813685)\n",
      "(3.338724703790393, 3.338724703790393)\n",
      "(3.388980039114993, 3.388980039114993)\n",
      "(3.828714223205241, 3.841278057036391)\n",
      "(3.9857621460946153, 4.01717173067249)\n",
      "(4.06742706599709, 4.06742706599709)\n",
      "(4.318703742620088, 4.406650579438138)\n",
      "(4.683054923723437, 4.695618757554587)\n",
      "(4.865230514275111, 4.884076265021836)\n",
      "(4.96574118492431, 4.972023101839885)\n",
      "(5.191890193885009, 5.191890193885009)\n",
      "(5.820081885442507, 5.876619137682681)\n",
      "(0.5118620917816556, 0.5369897594439554)\n",
      "(0.662628097755455, 0.7254472669112046)\n",
      "(0.7631387684046544, 0.7819845191513795)\n",
      "(0.838521771391554, 0.8887771067161538)\n",
      "(0.9076228574628789, 0.9327505251251786)\n",
      "(0.9641601097030537, 0.9830058604497784)\n",
      "(0.9955696942809285, 1.0018516111965035)\n",
      "(1.089798448014553, 1.1463357002547279)\n",
      "(1.1903091186637527, 1.1965910355793274)\n",
      "(1.2468463709039272, 1.284537872397377)\n",
      "(1.303383623144102, 1.4353038783711765)\n",
      "(1.4541496291179012, 1.5672241335982509)\n",
      "(1.6111975520072757, 1.6174794689228507)\n",
      "(1.6865805549941753, 1.7054263057409003)\n",
      "(1.724272056487625, 1.8499103947991247)\n",
      "(1.9001657301237243, 1.962984899279474)\n",
      "(2.032085985350799, 2.0634955699286737)\n",
      "(2.1200328221688487, 2.1200328221688487)\n",
      "(2.1640062405778733, 2.1891339082401733)\n",
      "(2.258234994311498, 2.3398999142139725)\n",
      "(2.3587456649606975, 2.3838733326229975)\n",
      "(2.5660489231746717, 2.5660489231746717)\n",
      "(2.6100223415836963, 2.6602776769082963)\n",
      "(2.6791234276550213, 2.6791234276550213)\n",
      "(2.7733521813886455, 2.7733521813886455)\n",
      "(2.8173255997976705, 2.8173255997976705)\n",
      "(2.936682021193595, 3.0497565256739443)\n",
      "(3.194240614732169, 3.194240614732169)\n",
      "(3.2444959500567685, 3.2759055346346435)\n",
      "(3.2947512853813685, 3.2947512853813685)\n",
      "(3.332442786874818, 3.338724703790393)\n",
      "(3.388980039114993, 3.388980039114993)\n",
      "(3.4455172913551677, 3.4455172913551677)\n",
      "(3.816150389374091, 3.841278057036391)\n",
      "(3.9731983122634653, 4.01717173067249)\n",
      "(4.06742706599709, 4.06742706599709)\n",
      "(4.07999089982824, 4.098836650574965)\n",
      "(4.318703742620088, 4.412932496353713)\n",
      "(4.676773006807862, 4.695618757554587)\n",
      "(4.865230514275111, 4.896640098852986)\n",
      "(4.959459268008735, 4.97830501875546)\n",
      "(5.173044443138284, 5.204454027716159)\n",
      "(5.813799968526932, 5.876619137682681)\n",
      "(0.5118620917816556, 0.5495535932751054)\n",
      "(0.65634618083988, 0.7254472669112046)\n",
      "(0.7631387684046544, 0.7882664360669545)\n",
      "(0.838521771391554, 0.8887771067161538)\n",
      "(0.9013409405473038, 0.9390324420407536)\n",
      "(0.9641601097030537, 1.0081335281120785)\n",
      "(1.077234614183403, 1.077234614183403)\n",
      "(1.089798448014553, 1.1526176171703026)\n",
      "(1.1840272017481777, 1.1965910355793274)\n",
      "(1.2468463709039272, 1.4353038783711765)\n",
      "(1.4541496291179012, 1.6426071365851505)\n",
      "(1.6802986380786002, 1.7054263057409003)\n",
      "(1.724272056487625, 1.8499103947991247)\n",
      "(1.8938838132081495, 1.975548733110624)\n",
      "(2.019522151519649, 2.0634955699286737)\n",
      "(2.1200328221688487, 2.1200328221688487)\n",
      "(2.1577243236622983, 2.1954158251557483)\n",
      "(2.251953077395923, 2.3398999142139725)\n",
      "(2.3524637480451225, 2.3901552495385725)\n",
      "(2.5220755047656467, 2.5220755047656467)\n",
      "(2.5597670062590967, 2.5786127570058217)\n",
      "(2.6037404246681213, 2.6665595938238713)\n",
      "(2.6791234276550213, 2.6791234276550213)\n",
      "(2.7733521813886455, 2.7796340983042205)\n",
      "(2.8110436828820955, 2.8173255997976705)\n",
      "(2.936682021193595, 3.0623203595050943)\n",
      "(3.187958697816594, 3.200522531647744)\n",
      "(3.2382140331411935, 3.2759055346346435)\n",
      "(3.2884693684657935, 3.3010332022969435)\n",
      "(3.326160869959243, 3.345006620705968)\n",
      "(3.388980039114993, 3.3952619560305677)\n",
      "(3.4455172913551677, 3.4455172913551677)\n",
      "(3.615129048075692, 3.7407673863871915)\n",
      "(3.803586555542941, 3.8475599739519657)\n",
      "(3.9669163953478903, 4.01717173067249)\n",
      "(4.06742706599709, 4.111400484406114)\n",
      "(4.318703742620088, 4.412932496353713)\n",
      "(4.670491089892287, 4.701900674470162)\n",
      "(4.865230514275111, 4.896640098852986)\n",
      "(4.959459268008735, 4.97830501875546)\n",
      "(5.01599652024891, 5.01599652024891)\n",
      "(5.097661440151385, 5.10394335706696)\n",
      "(5.160480609307134, 5.204454027716159)\n",
      "(5.813799968526932, 5.882901054598256)\n",
      "(6.021103226740906, 6.021103226740906)\n",
      "(0.5055801748660806, 0.5809631778529802)\n",
      "(0.65634618083988, 0.7317291838267796)\n",
      "(0.7568568514890794, 0.7882664360669545)\n",
      "(0.838521771391554, 0.8887771067161538)\n",
      "(0.9013409405473038, 0.9390324420407536)\n",
      "(0.9578781927874787, 1.0081335281120785)\n",
      "(1.070952697267828, 1.1588995340858776)\n",
      "(1.1840272017481777, 1.1965910355793274)\n",
      "(1.2468463709039272, 1.4415857952867515)\n",
      "(1.4541496291179012, 1.6551709704163005)\n",
      "(1.6740167211630255, 1.7117082226564753)\n",
      "(1.724272056487625, 1.8561923117146994)\n",
      "(1.8876018962925745, 1.981830650026199)\n",
      "(2.019522151519649, 2.0634955699286737)\n",
      "(2.1074689883376987, 2.1263147390844233)\n",
      "(2.1514424067467233, 2.1954158251557483)\n",
      "(2.251953077395923, 2.3964371664541475)\n",
      "(2.5220755047656467, 2.5220755047656467)\n",
      "(2.5597670062590967, 2.5911765908369713)\n",
      "(2.6037404246681213, 2.6791234276550213)\n",
      "(2.7733521813886455, 2.7859160152197955)\n",
      "(2.8110436828820955, 2.8236075167132455)\n",
      "(2.936682021193595, 3.0748841933362443)\n",
      "(3.187958697816594, 3.200522531647744)\n",
      "(3.2382140331411935, 3.307315119212518)\n",
      "(3.326160869959243, 3.345006620705968)\n",
      "(3.388980039114993, 3.3952619560305677)\n",
      "(3.4329534575240177, 3.4329534575240177)\n",
      "(3.4455172913551677, 3.4517992082707427)\n",
      "(3.4957726266797673, 3.4957726266797673)\n",
      "(3.615129048075692, 3.7470493033027665)\n",
      "(3.797304638627366, 3.8475599739519657)\n",
      "(3.9543525615167403, 4.023453647588065)\n",
      "(4.061145149081515, 4.123964318237264)\n",
      "(4.186783487393014, 4.193065404308589)\n",
      "(4.312421825704513, 4.419214413269288)\n",
      "(4.664209172976712, 4.701900674470162)\n",
      "(4.865230514275111, 4.902922015768561)\n",
      "(4.953177351093161, 4.984586935671035)\n",
      "(5.00343268641776, 5.01599652024891)\n",
      "(5.09137952323581, 5.110225273982535)\n",
      "(5.154198692391559, 5.204454027716159)\n",
      "(5.273555113787484, 5.292400864534209)\n",
      "(5.813799968526932, 5.889182971513831)\n",
      "(6.008539392909756, 6.033667060572055)\n",
      "(0.49929825795050564, 0.5935270116841302)\n",
      "(0.65634618083988, 0.7317291838267796)\n",
      "(0.7505749345735044, 0.7945483529825292)\n",
      "(0.838521771391554, 0.9390324420407536)\n",
      "(0.9515962758719037, 1.0081335281120785)\n",
      "(1.0583888634366783, 1.1588995340858776)\n",
      "(1.1777452848326027, 1.2028729524949024)\n",
      "(1.2405644539883522, 1.7117082226564753)\n",
      "(1.724272056487625, 1.8687561455458495)\n",
      "(1.8813199793769995, 1.9881125669417739)\n",
      "(2.013240234604074, 2.0760594037598237)\n",
      "(2.1074689883376987, 2.1325966559999983)\n",
      "(2.1514424067467233, 2.2016977420713233)\n",
      "(2.251953077395923, 2.4027190833697225)\n",
      "(2.5095116709344967, 2.5283574216812217)\n",
      "(2.5534850893435217, 2.5911765908369713)\n",
      "(2.6037404246681213, 2.685405344570596)\n",
      "(2.723096846064046, 2.723096846064046)\n",
      "(2.760788347557496, 2.760788347557496)\n",
      "(2.7733521813886455, 2.7921979321353705)\n",
      "(2.8110436828820955, 2.8236075167132455)\n",
      "(2.8424532674599705, 2.8424532674599705)\n",
      "(2.86758093512227, 2.86758093512227)\n",
      "(2.936682021193595, 3.0874480271673943)\n",
      "(3.187958697816594, 3.200522531647744)\n",
      "(3.2319321162256185, 3.313597036128093)\n",
      "(3.326160869959243, 3.345006620705968)\n",
      "(3.382698122199418, 3.4015438729461427)\n",
      "(3.4203896236928677, 3.4329534575240177)\n",
      "(3.4455172913551677, 3.4517992082707427)\n",
      "(3.4894907097641923, 3.4957726266797673)\n",
      "(3.5648737127510923, 3.5711556296666673)\n",
      "(3.602565214244542, 3.753331220218341)\n",
      "(3.797304638627366, 3.8601238077831157)\n",
      "(3.9480706446011653, 4.023453647588065)\n",
      "(4.061145149081515, 4.123964318237264)\n",
      "(4.174219653561864, 4.199347321224164)\n",
      "(4.312421825704513, 4.425496330184862)\n",
      "(4.657927256061137, 4.708182591385737)\n",
      "(4.865230514275111, 4.909203932684136)\n",
      "(4.946895434177586, 4.984586935671035)\n",
      "(4.997150769502185, 5.01599652024891)\n",
      "(5.09137952323581, 5.12907102472926)\n",
      "(5.154198692391559, 5.204454027716159)\n",
      "(5.267273196871909, 5.298682781449784)\n",
      "(5.807518051611357, 5.895464888429406)\n",
      "(5.995975559078606, 6.03994897748763)\n",
      "(0.49929825795050564, 0.6060908455152803)\n",
      "(0.65634618083988, 0.7380111007423547)\n",
      "(0.7505749345735044, 0.7945483529825292)\n",
      "(0.8322398544759793, 1.0144154450276535)\n",
      "(1.0521069465211033, 1.1588995340858776)\n",
      "(1.1777452848326027, 1.2091548694104775)\n",
      "(1.2342825370727772, 1.9881125669417739)\n",
      "(2.000676400772924, 2.0823413206753987)\n",
      "(2.1011870714221237, 2.1325966559999983)\n",
      "(2.1514424067467233, 2.214261575902473)\n",
      "(2.239389243564773, 2.4027190833697225)\n",
      "(2.5032297540189217, 2.5346393385967967)\n",
      "(2.5534850893435217, 2.5911765908369713)\n",
      "(2.6037404246681213, 2.685405344570596)\n",
      "(2.697969178401746, 2.723096846064046)\n",
      "(2.760788347557496, 2.760788347557496)\n",
      "(2.7733521813886455, 2.7984798490509455)\n",
      "(2.8110436828820955, 2.8236075167132455)\n",
      "(2.8424532674599705, 2.8424532674599705)\n",
      "(2.8550171012911205, 2.873862852037845)\n",
      "(2.93040010427802, 3.1000118609985443)\n",
      "(3.181676780901019, 3.206804448563319)\n",
      "(3.2319321162256185, 3.345006620705968)\n",
      "(3.357570454537118, 3.357570454537118)\n",
      "(3.382698122199418, 3.4329534575240177)\n",
      "(3.4455172913551677, 3.4580811251863177)\n",
      "(3.4769268759330427, 3.5020545435953423)\n",
      "(3.5585917958355173, 3.5711556296666673)\n",
      "(3.602565214244542, 3.759613137133916)\n",
      "(3.784740804796216, 3.8601238077831157)\n",
      "(3.9355068107700153, 4.023453647588065)\n",
      "(4.061145149081515, 4.130246235152839)\n",
      "(4.167937736646289, 4.199347321224164)\n",
      "(4.312421825704513, 4.431778247100437)\n",
      "(4.620235754567687, 4.626517671483262)\n",
      "(4.657927256061137, 4.708182591385737)\n",
      "(4.771001760541487, 4.771001760541487)\n",
      "(4.865230514275111, 5.022278437164485)\n",
      "(5.085097606320235, 5.204454027716159)\n",
      "(5.260991279956334, 5.298682781449784)\n",
      "(5.807518051611357, 5.895464888429406)\n",
      "(5.989693642163031, 6.046230894403205)\n",
      "(6.2660979864483295, 6.2723799033639045)\n",
      "(6.3414809894352295, 6.3414809894352295)\n",
      "(0.49929825795050564, 0.6123727624308551)\n",
      "(0.650064263924305, 0.7945483529825292)\n",
      "(0.8322398544759793, 1.0144154450276535)\n",
      "(1.0269792788588032, 2.0823413206753987)\n",
      "(2.0949051545065487, 2.214261575902473)\n",
      "(2.2331073266491983, 2.4027190833697225)\n",
      "(2.490665920187772, 2.5346393385967967)\n",
      "(2.5534850893435217, 2.729378762979621)\n",
      "(2.760788347557496, 2.886426685868995)\n",
      "(2.93040010427802, 3.1188576117452693)\n",
      "(3.181676780901019, 3.206804448563319)\n",
      "(3.2319321162256185, 3.345006620705968)\n",
      "(3.357570454537118, 3.357570454537118)\n",
      "(3.382698122199418, 3.4643630421018927)\n",
      "(3.4769268759330427, 3.5020545435953423)\n",
      "(3.5523098789199423, 3.577437546582242)\n",
      "(3.596283297328967, 3.765895054049491)\n",
      "(3.778458887880641, 3.8601238077831157)\n",
      "(3.9292248938544407, 4.023453647588065)\n",
      "(4.061145149081515, 4.136528152068414)\n",
      "(4.155373902815139, 4.205629238139739)\n",
      "(4.243320739633189, 4.243320739633189)\n",
      "(4.306139908788938, 4.438060164016012)\n",
      "(4.620235754567687, 4.639081505314412)\n",
      "(4.651645339145562, 4.708182591385737)\n",
      "(4.771001760541487, 4.771001760541487)\n",
      "(4.865230514275111, 5.022278437164485)\n",
      "(5.07881568940466, 5.210735944631734)\n",
      "(5.254709363040759, 5.298682781449784)\n",
      "(5.807518051611357, 5.901746805344981)\n",
      "(5.989693642163031, 6.058794728234355)\n",
      "(6.14045964813683, 6.14045964813683)\n",
      "(6.2598160695327545, 6.2849437371950545)\n",
      "(6.3414809894352295, 6.3414809894352295)\n",
      "(0.4930163410349307, 0.624936596262005)\n",
      "(0.650064263924305, 0.7945483529825292)\n",
      "(0.8322398544759793, 2.0823413206753987)\n",
      "(2.0949051545065487, 2.214261575902473)\n",
      "(2.2268254097336233, 2.4090010002852975)\n",
      "(2.459256335609897, 2.735660679895196)\n",
      "(2.754506430641921, 2.89270860278457)\n",
      "(2.93040010427802, 3.131421445576419)\n",
      "(3.181676780901019, 3.206804448563319)\n",
      "(3.2319321162256185, 3.363852371452693)\n",
      "(3.382698122199418, 3.4643630421018927)\n",
      "(3.4769268759330427, 3.5020545435953423)\n",
      "(3.5523098789199423, 3.583719463497817)\n",
      "(3.596283297328967, 3.8601238077831157)\n",
      "(3.9229429769388657, 4.02973556450364)\n",
      "(4.05486323216594, 4.205629238139739)\n",
      "(4.237038822717614, 4.243320739633189)\n",
      "(4.306139908788938, 4.4443420809315874)\n",
      "(4.620235754567687, 4.714464508301312)\n",
      "(4.764719843625912, 4.777283677457062)\n",
      "(4.858948597359536, 5.02856035408006)\n",
      "(5.07881568940466, 5.242145529209609)\n",
      "(5.254709363040759, 5.304964698365359)\n",
      "(5.719571214793307, 5.750980799371182)\n",
      "(5.801236134695782, 5.901746805344981)\n",
      "(5.983411725247456, 6.06507664514993)\n",
      "(6.134177731221255, 6.146741565052405)\n",
      "(6.2472522357016045, 6.2849437371950545)\n",
      "(6.3351990725196545, 6.3414809894352295)\n",
      "(0.4867344241193557, 0.63121851317758)\n",
      "(0.650064263924305, 0.8008302698981042)\n",
      "(0.8322398544759793, 2.4090010002852975)\n",
      "(2.452974418694322, 2.741942596810771)\n",
      "(2.754506430641921, 2.89270860278457)\n",
      "(2.93040010427802, 3.150267196323144)\n",
      "(3.175394863985444, 3.363852371452693)\n",
      "(3.376416205283843, 3.5083364605109173)\n",
      "(3.5460279620043673, 3.583719463497817)\n",
      "(3.596283297328967, 3.8601238077831157)\n",
      "(3.9103791431077157, 4.02973556450364)\n",
      "(4.05486323216594, 4.211911155055314)\n",
      "(4.230756905802039, 4.249602656548763)\n",
      "(4.299857991873363, 4.4443420809315874)\n",
      "(4.5574165854119375, 4.5699804192430875)\n",
      "(4.613953837652112, 4.714464508301312)\n",
      "(4.758437926710337, 4.777283677457062)\n",
      "(4.858948597359536, 5.02856035408006)\n",
      "(5.072533772489085, 5.311246615280934)\n",
      "(5.3740657844366835, 5.3929115351834085)\n",
      "(5.600214793397383, 5.600214793397383)\n",
      "(5.650470128721983, 5.669315879468708)\n",
      "(5.713289297877732, 5.750980799371182)\n",
      "(5.794954217780207, 5.901746805344981)\n",
      "(5.977129808331881, 6.07764047898108)\n",
      "(6.11533198047453, 6.15302348196798)\n",
      "(6.19071498346143, 6.19071498346143)\n",
      "(6.2409703187860295, 6.2975075710262045)\n",
      "(6.3351990725196545, 6.3540448232663795)\n",
      "(0.4867344241193557, 0.8008302698981042)\n",
      "(0.8322398544759793, 2.4090010002852975)\n",
      "(2.452974418694322, 2.898990519700145)\n",
      "(2.93040010427802, 3.162831030154294)\n",
      "(3.175394863985444, 3.363852371452693)\n",
      "(3.376416205283843, 3.5083364605109173)\n",
      "(3.5334641281732173, 3.8664057246986907)\n",
      "(3.9040972261921407, 4.02973556450364)\n",
      "(4.05486323216594, 4.211911155055314)\n",
      "(4.224474988886464, 4.249602656548763)\n",
      "(4.299857991873363, 4.4506239978471624)\n",
      "(4.5448527515807875, 4.5762623361586625)\n",
      "(4.613953837652112, 4.720746425216887)\n",
      "(4.758437926710337, 4.783565594372636)\n",
      "(4.814975178950511, 4.814975178950511)\n",
      "(4.858948597359536, 5.02856035408006)\n",
      "(5.072533772489085, 5.3238104491120835)\n",
      "(5.3552200336899585, 5.3991934520989835)\n",
      "(5.4934222058326085, 5.4934222058326085)\n",
      "(5.593932876481808, 5.606496710312958)\n",
      "(5.637906294890833, 5.681879713299857)\n",
      "(5.707007380962157, 5.757262716286757)\n",
      "(5.788672300864632, 5.908028722260556)\n",
      "(5.977129808331881, 6.09020431281223)\n",
      "(6.10276814664338, 6.15302348196798)\n",
      "(6.19071498346143, 6.20327881729258)\n",
      "(6.2409703187860295, 6.3037894879417795)\n",
      "(6.3226352386885045, 6.3540448232663795)\n",
      "(0.4867344241193557, 0.8008302698981042)\n",
      "(0.8322398544759793, 2.4090010002852975)\n",
      "(2.446692501778747, 2.898990519700145)\n",
      "(2.93040010427802, 3.162831030154294)\n",
      "(3.175394863985444, 3.363852371452693)\n",
      "(3.376416205283843, 3.5146183774264923)\n",
      "(3.5271822112576423, 3.8664057246986907)\n",
      "(3.8978153092765657, 4.036017481419215)\n",
      "(4.05486323216594, 4.255884573464338)\n",
      "(4.299857991873363, 4.4506239978471624)\n",
      "(4.5385708346652125, 4.5825442530742375)\n",
      "(4.607671920736537, 4.720746425216887)\n",
      "(4.758437926710337, 4.783565594372636)\n",
      "(4.796129428203786, 4.814975178950511)\n",
      "(4.858948597359536, 5.034842270995635)\n",
      "(5.072533772489085, 5.3991934520989835)\n",
      "(5.4934222058326085, 5.499704122748183)\n",
      "(5.587650959566233, 5.606496710312958)\n",
      "(5.631624377975258, 5.763544633202332)\n",
      "(5.782390383949057, 5.914310639176131)\n",
      "(5.970847891416306, 6.15302348196798)\n",
      "(6.19071498346143, 6.2095607342081545)\n",
      "(6.2409703187860295, 6.3540448232663795)\n",
      "(0.4490429226259059, 0.8008302698981042)\n",
      "(0.8322398544759793, 2.415282917200872)\n",
      "(2.427846751032022, 2.434128667947597)\n",
      "(2.446692501778747, 2.90527243661572)\n",
      "(2.924118187362445, 3.363852371452693)\n",
      "(3.376416205283843, 3.8664057246986907)\n",
      "(3.8789695585298407, 4.036017481419215)\n",
      "(4.048581315250365, 4.255884573464338)\n",
      "(4.293576074957788, 4.4506239978471624)\n",
      "(4.5385708346652125, 4.5825442530742375)\n",
      "(4.607671920736537, 4.727028342132462)\n",
      "(4.758437926710337, 4.814975178950511)\n",
      "(4.852666680443961, 5.034842270995635)\n",
      "(5.06625185557351, 5.4054753690145585)\n",
      "(5.4808583720014585, 5.499704122748183)\n",
      "(5.581369042650658, 5.612778627228533)\n",
      "(5.625342461059683, 5.933156389922856)\n",
      "(5.958284057585156, 6.15302348196798)\n",
      "(6.184433066545855, 6.2095607342081545)\n",
      "(6.2346884018704545, 6.3540448232663795)\n",
      "(0.4490429226259059, 0.8071121868136792)\n",
      "(0.8259579375604043, 2.911554353531295)\n",
      "(2.924118187362445, 4.036017481419215)\n",
      "(4.048581315250365, 4.255884573464338)\n",
      "(4.293576074957788, 4.4569059147627375)\n",
      "(4.5322889177496375, 4.5888261699898125)\n",
      "(4.601390003820962, 4.727028342132462)\n",
      "(4.752156009794762, 4.821257095866086)\n",
      "(4.852666680443961, 5.034842270995635)\n",
      "(5.05368802174236, 5.4117572859301335)\n",
      "(5.4745764550858835, 5.499704122748183)\n",
      "(5.575087125735083, 6.15302348196798)\n",
      "(6.184433066545855, 6.2095607342081545)\n",
      "(6.2346884018704545, 6.3540448232663795)\n",
      "(0.4490429226259059, 0.8071121868136792)\n",
      "(0.8259579375604043, 4.036017481419215)\n",
      "(4.048581315250365, 4.255884573464338)\n",
      "(4.293576074957788, 4.4569059147627375)\n",
      "(4.5322889177496375, 4.733310259048037)\n",
      "(4.752156009794762, 4.821257095866086)\n",
      "(4.852666680443961, 5.034842270995635)\n",
      "(5.047406104826785, 5.4117572859301335)\n",
      "(5.4557307043391585, 5.505986039663758)\n",
      "(5.575087125735083, 6.159305398883555)\n",
      "(6.184433066545855, 6.2095607342081545)\n",
      "(6.2284064849548795, 6.3540448232663795)\n",
      "(0.44276100571033095, 0.8071121868136792)\n",
      "(0.8259579375604043, 4.255884573464338)\n",
      "(4.287294158042213, 4.4945974162561875)\n",
      "(4.5260070008340625, 4.733310259048037)\n",
      "(4.745874092879187, 4.827539012781661)\n",
      "(4.852666680443961, 5.512267956579333)\n",
      "(5.568805208819508, 6.159305398883555)\n",
      "(6.17815114963028, 6.2095607342081545)\n",
      "(6.2221245680393045, 6.3603267401819545)\n",
      "(0.44276100571033095, 0.8133941037292542)\n",
      "(0.8259579375604043, 4.262166490379913)\n",
      "(4.281012241126638, 4.5071612500873375)\n",
      "(4.5260070008340625, 4.827539012781661)\n",
      "(4.852666680443961, 5.512267956579333)\n",
      "(5.543677541157208, 6.3603267401819545)\n",
      "(0.44276100571033095, 0.8133941037292542)\n",
      "(0.8259579375604043, 4.262166490379913)\n",
      "(4.281012241126638, 4.5134431670029125)\n",
      "(4.5260070008340625, 4.827539012781661)\n",
      "(4.852666680443961, 5.518549873494908)\n",
      "(5.537395624241633, 6.3603267401819545)\n",
      "(6.492246995409029, 6.498528912324604)\n",
      "(0.44276100571033095, 0.8133941037292542)\n",
      "(0.8259579375604043, 4.262166490379913)\n",
      "(4.274730324211063, 4.827539012781661)\n",
      "(4.852666680443961, 6.3666086570975295)\n",
      "(6.473401244662304, 6.498528912324604)\n",
      "(0.44276100571033095, 4.833820929697236)\n",
      "(4.852666680443961, 6.3666086570975295)\n",
      "(6.460837410831154, 6.498528912324604)\n",
      "(0.43647908879475594, 4.833820929697236)\n",
      "(4.852666680443961, 6.3666086570975295)\n",
      "(6.460837410831154, 6.498528912324604)\n",
      "(0.43647908879475594, 4.833820929697236)\n",
      "(4.846384763528386, 6.3728905740131045)\n",
      "(6.460837410831154, 6.498528912324604)\n",
      "(0.43647908879475594, 6.3728905740131045)\n",
      "(6.454555493915579, 6.498528912324604)\n",
      "(0.36737800272343124, 0.36737800272343124)\n",
      "(0.43647908879475594, 6.3728905740131045)\n",
      "(6.454555493915579, 6.498528912324604)\n",
      "(0.36737800272343124, 0.36737800272343124)\n",
      "(0.43647908879475594, 6.3791724909286796)\n",
      "(6.448273577000004, 6.498528912324604)\n",
      "(0.36737800272343124, 0.36737800272343124)\n",
      "(0.43647908879475594, 6.3791724909286796)\n",
      "(6.448273577000004, 6.498528912324604)\n",
      "(0.36109608580785624, 0.36737800272343124)\n",
      "(0.43019717187918094, 6.3791724909286796)\n",
      "(6.441991660084429, 6.498528912324604)\n",
      "(0.36109608580785624, 0.36737800272343124)\n",
      "(0.43019717187918094, 6.3854544078442546)\n",
      "(6.441991660084429, 6.498528912324604)\n",
      "(0.36109608580785624, 0.36737800272343124)\n",
      "(0.3799418365545812, 0.3799418365545812)\n",
      "(0.43019717187918094, 6.3854544078442546)\n",
      "(6.435709743168854, 6.498528912324604)\n",
      "(0.36109608580785624, 0.36737800272343124)\n",
      "(0.3799418365545812, 0.3799418365545812)\n",
      "(0.423915254963606, 6.3854544078442546)\n",
      "(6.435709743168854, 6.498528912324604)\n",
      "(0.36109608580785624, 0.36737800272343124)\n",
      "(0.3799418365545812, 0.3799418365545812)\n",
      "(0.423915254963606, 6.391736324759829)\n",
      "(6.435709743168854, 6.498528912324604)\n",
      "(0.3548141688922813, 0.36737800272343124)\n",
      "(0.3799418365545812, 0.3799418365545812)\n",
      "(0.423915254963606, 6.398018241675404)\n",
      "(6.435709743168854, 6.498528912324604)\n",
      "(0.3548141688922813, 0.3799418365545812)\n",
      "(0.41763333804803104, 6.398018241675404)\n",
      "(6.429427826253279, 6.498528912324604)\n",
      "(0.3548141688922813, 0.3799418365545812)\n",
      "(0.41763333804803104, 6.398018241675404)\n",
      "(6.429427826253279, 6.498528912324604)\n",
      "(0.3548141688922813, 0.3799418365545812)\n",
      "(0.41135142113245604, 6.404300158590979)\n",
      "(6.429427826253279, 6.498528912324604)\n",
      "(0.3548141688922813, 0.3799418365545812)\n",
      "(0.39250567038573114, 0.39250567038573114)\n",
      "(0.41135142113245604, 6.410582075506554)\n",
      "(6.423145909337704, 6.498528912324604)\n",
      "(0.8490614235649538, 0.8686291582493209)\n",
      "(0.9166590524745857, 0.925553477331116)\n",
      "(1.3169081710184578, 1.3169081710184578)\n",
      "(1.3827269149567836, 1.407631304555069)\n",
      "(1.694031784935351, 1.694031784935351)\n",
      "(1.7509561040171462, 1.7634082988162887)\n",
      "(0.8419458836797293, 0.8793024680771575)\n",
      "(0.9131012825319733, 0.9273323623024221)\n",
      "(1.3151292860471517, 1.3186870559897639)\n",
      "(1.3222448259323762, 1.3329181357602127)\n",
      "(1.375611375071559, 1.4165257294115994)\n",
      "(1.4663345086081703, 1.4663345086081703)\n",
      "(1.5410476774030264, 1.5463843323169446)\n",
      "(1.694031784935351, 1.6975895548779631)\n",
      "(1.7385039092180035, 1.7385039092180035)\n",
      "(1.7456194491032277, 1.7794182635580438)\n",
      "(0.5110732790167949, 0.5324198986724682)\n",
      "(0.6676151564917316, 0.6782884663195683)\n",
      "(0.7067506258604659, 0.7192028206596086)\n",
      "(0.8383881137371172, 0.8793024680771575)\n",
      "(0.8828602380197696, 0.8828602380197696)\n",
      "(0.9095435125893612, 0.9291112472737282)\n",
      "(1.263541621879275, 1.2670993918218871)\n",
      "(1.2706571617644993, 1.2706571617644993)\n",
      "(1.3133504010758457, 1.3418125606167433)\n",
      "(1.354264755415886, 1.42542015426813)\n",
      "(1.462776738665558, 1.4734500484933946)\n",
      "(1.5374899074604143, 1.549942102259557)\n",
      "(1.5606154120873934, 1.5606154120873934)\n",
      "(1.694031784935351, 1.7011473248205753)\n",
      "(1.7367250242466974, 1.7918704583571863)\n",
      "(1.9252868312051439, 1.928844601147756)\n",
      "(0.5039577391315706, 0.5377565535863864)\n",
      "(0.6622785015778134, 0.7263183605448329)\n",
      "(0.7654538299135671, 0.7779060247127099)\n",
      "(0.8366092287658111, 0.8846391229910757)\n",
      "(0.905985742646749, 0.9308901322450345)\n",
      "(0.9718044865850746, 0.9806989114416051)\n",
      "(1.1069997444043382, 1.140798558859154)\n",
      "(1.1888284530844189, 1.190607338055725)\n",
      "(1.2546471970227444, 1.2795515866210299)\n",
      "(1.3062348611906214, 1.4378723490672727)\n",
      "(1.4592189687229458, 1.4770078184360067)\n",
      "(1.5125855178621288, 1.5534998722021691)\n",
      "(1.5570576421447813, 1.5659520670013118)\n",
      "(1.6851373600788204, 1.6869162450501265)\n",
      "(1.694031784935351, 1.7047050947631874)\n",
      "(1.7242728294475547, 1.7242728294475547)\n",
      "(1.7278305993901668, 1.8185537329267778)\n",
      "(1.8327848126972266, 1.8470158924676754)\n",
      "(1.911055751434695, 1.950191220803429)\n",
      "(0.49684219924634615, 0.5537665183281413)\n",
      "(0.6604996166065074, 0.728097245516139)\n",
      "(0.761896059970955, 0.7850215645979342)\n",
      "(0.833051458823199, 0.8881968929336881)\n",
      "(0.9024279727041369, 0.9380056721302588)\n",
      "(0.9611311767572381, 0.9895933362981357)\n",
      "(0.9931511062407479, 1.0056033010398906)\n",
      "(1.0892108946912773, 1.1496929837156846)\n",
      "(1.1852706831418065, 1.1977228779409492)\n",
      "(1.2457527721662138, 1.2884460114775602)\n",
      "(1.2920037814201726, 1.2920037814201726)\n",
      "(1.2991193213053969, 1.4396512340385788)\n",
      "(1.4538823138090275, 1.5730676068865361)\n",
      "(1.606866421341352, 1.6193186161404947)\n",
      "(1.6815795901362083, 1.7082628647057998)\n",
      "(1.7224939444762486, 1.8505736624102875)\n",
      "(1.8986035566355524, 1.9662011855451842)\n",
      "(1.9733167254304085, 1.9733167254304085)\n",
      "(0.48972665936112175, 0.5768920229551207)\n",
      "(0.655162961692589, 0.7316550154587513)\n",
      "(0.7565594050570366, 0.7921371044831587)\n",
      "(0.833051458823199, 0.8917546628763002)\n",
      "(0.8988702027615245, 0.9415634420728709)\n",
      "(0.9557945218433197, 1.0109399559538088)\n",
      "(1.06964316000691, 1.1621451785148273)\n",
      "(1.1817129131991944, 1.2012806478835614)\n",
      "(1.2439738871949078, 1.443209003981191)\n",
      "(1.4503245438664154, 1.6566752005379228)\n",
      "(1.6744640502509838, 1.711820634648412)\n",
      "(1.7224939444762486, 1.855910317324206)\n",
      "(1.8843724768651036, 1.9839900352582451)\n",
      "(0.4488123050210815, 0.4683800397054486)\n",
      "(0.4843900044472035, 0.5964597576394877)\n",
      "(0.655162961692589, 0.7387705553439756)\n",
      "(0.7494438651718123, 0.7956948744257708)\n",
      "(0.833051458823199, 0.943342327044177)\n",
      "(0.9486789819580954, 1.0127188409251149)\n",
      "(1.0571909652077673, 1.1639240634861334)\n",
      "(1.1763762582852761, 1.2066173027974798)\n",
      "(1.2350794623383774, 1.7171572895623302)\n",
      "(1.7207150595049423, 1.9893266901721633)\n",
      "(0.4416967651358571, 0.6142486073525487)\n",
      "(0.6498263067786707, 0.7956948744257708)\n",
      "(0.833051458823199, 1.0162766108677272)\n",
      "(1.0287288056668698, 1.1657029484574395)\n",
      "(1.1692607184000516, 1.1692607184000516)\n",
      "(1.1728184883426638, 2.0)\n",
      "(0.3634258263983887, 0.36876248131230704)\n",
      "(0.4381389951932449, 0.6284796871229975)\n",
      "(0.6462685368360586, 0.799252644368383)\n",
      "(0.833051458823199, 1.1657029484574395)\n",
      "(1.1692607184000516, 2.0)\n",
      "(0.3598680564557765, 0.36876248131230704)\n",
      "(0.3776569061688375, 0.3776569061688375)\n",
      "(0.43636011022193877, 0.8028104143109953)\n",
      "(0.8294936888805868, 2.0)\n",
      "(0.27092380789047155, 0.27092380789047155)\n",
      "(0.27803934777569594, 0.27803934777569594)\n",
      "(0.3563102865131643, 0.3705413662836131)\n",
      "(0.3776569061688375, 0.3794357911401436)\n",
      "(0.4345812252506327, 0.8045892992823014)\n",
      "(0.8277148039092805, 2.0)\n",
      "(0.26736603794785935, 0.27981823274700207)\n",
      "(0.30472262234528746, 0.31895370211573626)\n",
      "(0.3527525165705521, 0.3723202512549192)\n",
      "(0.3776569061688375, 0.3794357911401436)\n",
      "(0.4328023402793266, 0.8081470692249135)\n",
      "(0.8259359189379745, 2.0)\n",
      "(0.26380826800524715, 0.28693377263222647)\n",
      "(0.29227042754614474, 0.32962701194357286)\n",
      "(0.350973631599246, 0.3812146761114497)\n",
      "(0.42924457033671437, 0.8117048391675257)\n",
      "(0.8241570339666684, 2.0)\n",
      "(0.26025049806263495, 0.3349636668574911)\n",
      "(0.34741586165663385, 0.38299356108275584)\n",
      "(0.3954457558818985, 0.3954457558818985)\n",
      "(0.4239079154227961, 0.8134837241388317)\n",
      "(0.8241570339666684, 2.0)\n",
      "(0.2584716130913289, 0.3385214368001033)\n",
      "(0.3456369766853277, 0.3847724460540619)\n",
      "(0.3918879859392863, 0.3954457558818985)\n",
      "(0.4167923755375717, 0.8170414940814441)\n",
      "(0.8223781489953623, 2.0)\n",
      "(0.2549138431487167, 0.3954457558818985)\n",
      "(0.4061190657097351, 2.0)\n",
      "(0.25313495817741055, 2.0)\n",
      "(0.2513560732061045, 2.0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>mass1</th>\n",
       "      <th>mass2</th>\n",
       "      <th>coupling_muon</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.849061</td>\n",
       "      <td>0.868629</td>\n",
       "      <td>0.002779</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.916659</td>\n",
       "      <td>0.925553</td>\n",
       "      <td>0.002779</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.316908</td>\n",
       "      <td>1.316908</td>\n",
       "      <td>0.002779</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.382727</td>\n",
       "      <td>1.407631</td>\n",
       "      <td>0.002779</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.694032</td>\n",
       "      <td>1.694032</td>\n",
       "      <td>0.002779</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>133</th>\n",
       "      <td>0.822378</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.005432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>134</th>\n",
       "      <td>0.254914</td>\n",
       "      <td>0.395446</td>\n",
       "      <td>0.005621</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>0.406119</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.005621</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>0.253135</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.005811</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137</th>\n",
       "      <td>0.251356</td>\n",
       "      <td>2.000000</td>\n",
       "      <td>0.006000</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>138 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        mass1     mass2  coupling_muon\n",
       "0    0.849061  0.868629       0.002779\n",
       "1    0.916659  0.925553       0.002779\n",
       "2    1.316908  1.316908       0.002779\n",
       "3    1.382727  1.407631       0.002779\n",
       "4    1.694032  1.694032       0.002779\n",
       "..        ...       ...            ...\n",
       "133  0.822378  2.000000       0.005432\n",
       "134  0.254914  0.395446       0.005621\n",
       "135  0.406119  2.000000       0.005621\n",
       "136  0.253135  2.000000       0.005811\n",
       "137  0.251356  2.000000       0.006000\n",
       "\n",
       "[138 rows x 3 columns]"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "excluded_muon = []\n",
    "\n",
    "according_muon = []\n",
    "\n",
    "coupling_muon = []\n",
    "\n",
    "s = list(range(20, len(simulationdata_muon[\"Y\"].values)+1,20))\n",
    "x1 = observed_muon[\"invariantmass\"].values\n",
    "y1 = observed_muon[\"xsecobserved\"].values\n",
    "for i in s:\n",
    "    x2 = simulationdata_muon[\"Y\"][i-20:i].values\n",
    "    y2 = simulationdata_muon[\"xsection\"][i-20:i].values\n",
    "    y2 = 1000*y2\n",
    "    meancoupling = simulationdata_muon[\"X\"][i-20:i].mean()\n",
    "    # A common x-axis\n",
    "    x_common = np.linspace(max(min(x1), min(x2)), min(max(x1), max(x2)), num=1000)\n",
    "    \n",
    "    # Interpolation\n",
    "    y1_interp = np.interp(x_common, x1, y1)\n",
    "    y2_interp = np.interp(x_common, x2, y2)\n",
    "\n",
    "\n",
    "    differences = y1_interp - y2_interp\n",
    "\n",
    "    # In this line is search the region where function 1>function 2\n",
    "    greater_indices_func1 = np.where(differences > 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are positive\n",
    "    intervals_func1 = []\n",
    "    if len(greater_indices_func1) > 0:\n",
    "        start_index = greater_indices_func1[0]\n",
    "        for i in range(1, len(greater_indices_func1)):\n",
    "            if greater_indices_func1[i] != greater_indices_func1[i - 1] + 1:\n",
    "                end_index = greater_indices_func1[i - 1]\n",
    "                intervals_func1.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func1[i]\n",
    "        intervals_func1.append((x_common[start_index], x_common[greater_indices_func1[-1]]))\n",
    "\n",
    "\n",
    "    # Print the intervals where function 1 > function 2\n",
    "    #print(\"intervals where function 1 > function 2:\")\n",
    "    for interval in intervals_func1:\n",
    "        #print(interval)\n",
    "        according_muon.append(interval)\n",
    "\n",
    "    # In this line is search the region where function 2>function 1\n",
    "    greater_indices_func2 = np.where(differences < 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are negative\n",
    "    intervals_func2 = []\n",
    "    if len(greater_indices_func2) > 0:\n",
    "        start_index = greater_indices_func2[0]\n",
    "        for i in range(1, len(greater_indices_func2)):\n",
    "            if greater_indices_func2[i] != greater_indices_func2[i - 1] + 1:\n",
    "                end_index = greater_indices_func2[i - 1]\n",
    "                intervals_func2.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func2[i]\n",
    "        intervals_func2.append((x_common[start_index], x_common[greater_indices_func2[-1]]))\n",
    "\n",
    "\n",
    "\n",
    "    # Print the intervals where function 2 > function 1\n",
    "    #print(\"intervals where function 2 > function 1:\")\n",
    "    for interval in intervals_func2:\n",
    "        print(interval)\n",
    "        excluded_muon.append(interval)\n",
    "        coupling_muon.append(meancoupling)\n",
    "\n",
    "\n",
    "df_excluded_muon = pd.DataFrame(excluded_muon, columns=['mass1', 'mass2'])\n",
    "df_excluded_muon['coupling_muon'] = coupling_muon\n",
    "df_excluded_muon\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "excluded_muon = []\n",
    "\n",
    "according_muon = []\n",
    "\n",
    "coupling_muon = []\n",
    "\n",
    "s = list(range(20, len(datos_faltantes[\"Y\"].values)+1,20))\n",
    "x1 = observed_muon[\"invariantmass\"].values\n",
    "y1 = observed_muon[\"xsecobserved\"].values\n",
    "for i in s:\n",
    "    x2 = datos_faltantes[\"Y\"][i-20:i].values\n",
    "    y2 = datos_faltantes[\"xsection\"][i-20:i].values\n",
    "    y2 = 1000*y2\n",
    "    meancoupling = datos_faltantes[\"X\"][i-20:i].mean()\n",
    "    # A common x-axis\n",
    "    x_common = np.linspace(max(min(x1), min(x2)), min(max(x1), max(x2)), num=1000)\n",
    "    \n",
    "    # Interpolation\n",
    "    y1_interp = np.interp(x_common, x1, y1)\n",
    "    y2_interp = np.interp(x_common, x2, y2)\n",
    "\n",
    "\n",
    "    differences = y1_interp - y2_interp\n",
    "\n",
    "    # In this line is search the region where function 1>function 2\n",
    "    greater_indices_func1 = np.where(differences > 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are positive\n",
    "    intervals_func1 = []\n",
    "    if len(greater_indices_func1) > 0:\n",
    "        start_index = greater_indices_func1[0]\n",
    "        for i in range(1, len(greater_indices_func1)):\n",
    "            if greater_indices_func1[i] != greater_indices_func1[i - 1] + 1:\n",
    "                end_index = greater_indices_func1[i - 1]\n",
    "                intervals_func1.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func1[i]\n",
    "        intervals_func1.append((x_common[start_index], x_common[greater_indices_func1[-1]]))\n",
    "\n",
    "\n",
    "    # Print the intervals where function 1 > function 2\n",
    "    #print(\"intervals where function 1 > function 2:\")\n",
    "    for interval in intervals_func1:\n",
    "        #print(interval)\n",
    "        according_muon.append(interval)\n",
    "\n",
    "    # In this line is search the region where function 2>function 1\n",
    "    greater_indices_func2 = np.where(differences < 0)[0]\n",
    "\n",
    "    # Here I find the interval where the difference are negative\n",
    "    intervals_func2 = []\n",
    "    if len(greater_indices_func2) > 0:\n",
    "        start_index = greater_indices_func2[0]\n",
    "        for i in range(1, len(greater_indices_func2)):\n",
    "            if greater_indices_func2[i] != greater_indices_func2[i - 1] + 1:\n",
    "                end_index = greater_indices_func2[i - 1]\n",
    "                intervals_func2.append((x_common[start_index], x_common[end_index]))\n",
    "                start_index = greater_indices_func2[i]\n",
    "        intervals_func2.append((x_common[start_index], x_common[greater_indices_func2[-1]]))\n",
    "\n",
    "\n",
    "\n",
    "    # Print the intervals where function 2 > function 1\n",
    "    #print(\"intervals where function 2 > function 1:\")\n",
    "    for interval in intervals_func2:\n",
    "        print(interval)\n",
    "        excluded_muon.append(interval)\n",
    "        coupling_muon.append(meancoupling)\n",
    "\n",
    "\n",
    "df_excluded_muon_faltante = pd.DataFrame(excluded_muon, columns=['mass1', 'mass2'])\n",
    "df_excluded_muon_faltante['coupling_muon'] = coupling_muon\n",
    "df_excluded_muon_faltante"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5298d12d",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Comparing exclusion region with other experiments with contant factor</span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "7db167a4",
   "metadata": {},
   "outputs": [],
   "source": [
    "electron_left_points = df_excluded_electron[['mass1','coupling_electron']]\n",
    "electron_left_points.columns = ['scalarmass','coupling']\n",
    "electron_right_points = df_excluded_electron[['mass2','coupling_electron']]\n",
    "electron_right_points.columns = ['scalarmass','coupling']\n",
    "electron_points = pd.concat([electron_left_points,electron_right_points],ignore_index=True)\n",
    "electron_points[\"coupling\"] = (vev/electronmass)*electron_points[\"coupling\"]\n",
    "\n",
    "\n",
    "\n",
    "muon_left_points = df_excluded_muon[['mass1','coupling_muon']]\n",
    "muon_left_points.columns = ['scalarmass','coupling']\n",
    "muon_right_points = df_excluded_muon[['mass2','coupling_muon']]\n",
    "muon_right_points.columns = ['scalarmass','coupling']\n",
    "muon_points = pd.concat([muon_left_points,muon_right_points],ignore_index=True)\n",
    "muon_points[\"coupling\"] = (vev/muonmass)*muon_points[\"coupling\"]\n",
    "\n",
    "faltantes = pd.read_csv('datarest.csv')\n",
    "faltantes[\"coupling\"] = (vev/muonmass)*faltantes[\"coupling\"]\n",
    "muon_left_points_faltante = df_excluded_muon_faltante[['mass1','coupling_muon']]\n",
    "muon_left_points_faltante.columns = ['scalarmass','coupling']\n",
    "muon_right_points_faltante = df_excluded_muon_faltante[['mass2','coupling_muon']]\n",
    "muon_right_points_faltante.columns = ['scalarmass','coupling']\n",
    "muon_points_faltante = pd.concat([muon_left_points_faltante,muon_right_points_faltante],ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "b519e68c",
   "metadata": {},
   "outputs": [],
   "source": [
    "newscalardata = pd.concat([electron_points,muon_points,faltantes],ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "fe536e4e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#from turtle import color\n",
    "from scipy.interpolate import interp1d\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "babarzp = pd.read_csv('babarzp.csv')\n",
    "g2sup = pd.read_csv('g2sup.csv')\n",
    "g2inf = pd.read_csv('g2inf.csv')\n",
    "E137 = pd.read_csv('E137_leptoscalar.csv')\n",
    "E137 = E137.sort_values(by='coupling')\n",
    "belle = pd.read_csv('belle_leptoscalar.csv')\n",
    "babar = pd.read_csv('babar_leptoscalar.csv')\n",
    "orsay = pd.read_csv('orsay_leptoscalar.csv')\n",
    "orsay = orsay.sort_values(by='coupling')\n",
    "#electron_points = electron_points.sort_values(by='scalarmass')\n",
    "#muon_points = muon_points.sort_values(by='scalarmass')\n",
    "#muon_points_faltante = muon_points_faltante.sort_values(by='scalarmass')\n",
    "newscalardata = newscalardata.sort_values(by='scalarmass')\n",
    "\n",
    "# Suponiendo que las columnas se llaman 'x' y 'y'\n",
    "xbabarzp = babarzp['scalarmass']\n",
    "ybabarzp = babarzp['coupling']\n",
    "\n",
    "xE137 = E137['scalarmass']\n",
    "yE137 = E137['coupling']\n",
    "\n",
    "xbelle = belle['scalarmass']\n",
    "ybelle = belle['coupling']\n",
    "\n",
    "xbabar = babar['scalarmass']\n",
    "ybabar = babar['coupling']\n",
    "\n",
    "xorsay = orsay['scalarmass']\n",
    "yorsay = orsay['coupling']\n",
    "\n",
    "xg2inf = g2inf['scalarmass']\n",
    "yg2inf = g2inf['coupling']\n",
    "xg2sup = g2sup['scalarmass']\n",
    "yg2sup = g2sup['coupling']\n",
    "common_x_min = max(min(xg2inf), min(xg2sup))\n",
    "common_x_max = min(max(xg2inf), max(xg2sup))\n",
    "common_x = np.linspace(common_x_min, common_x_max, num=500)\n",
    "interp_y1 = interp1d(xg2inf, yg2inf, bounds_error=False, fill_value=\"extrapolate\")\n",
    "interp_y2 = interp1d(xg2sup, yg2sup, bounds_error=False, fill_value=\"extrapolate\")\n",
    "\n",
    "common_y1 = interp_y1(common_x)\n",
    "common_y2 = interp_y2(common_x)\n",
    "\n",
    "# Crear el gráfico log-log para una curva paramétrica\n",
    "fig, ax = plt.subplots(figsize=(8, 6))\n",
    "ax.loglog(xbabarzp, ybabarzp, marker='none', linestyle='-',color='yellow')  # Puedes ajustar el marcador y el estilo de línea\n",
    "ax.loglog(xE137, yE137, marker='none', linestyle='-',color='grey')\n",
    "ax.loglog(xbelle, ybelle, marker='none', linestyle='-',color='blue')\n",
    "ax.loglog(xbabar, ybabar, marker='none', linestyle='-',color='green')\n",
    "ax.loglog(xorsay, yorsay, marker='none', linestyle='-', color='grey')\n",
    "ax.loglog(common_x, common_y1, marker='none', linestyle='-',color='red')\n",
    "ax.loglog(common_x, common_y2, marker='none', linestyle='-',color='red')\n",
    "#ax.loglog(electron_points['scalarmass'], electron_points['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "#ax.loglog(muon_points['scalarmass'], muon_points['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "ax.loglog(newscalardata['scalarmass'], newscalardata['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "#df['mass1'], df['coupling']\n",
    "\n",
    "# Rellenar el área hacia la izquierda de la curva con color rojo\n",
    "ax.fill_between(xorsay, yorsay, min(yorsay), where=(xorsay >= min(xorsay)), facecolor='grey', alpha=0.5)\n",
    "ax.fill_between(xE137, yE137, min(yE137), where=(xE137 >= min(xE137)), facecolor='grey', alpha=0.5)\n",
    "ax.fill_betweenx(ybelle, xbelle, x2=max(xbelle), where=(xbelle >= min(xbelle)), facecolor='blue', alpha=0.5)\n",
    "ax.fill_betweenx(ybabar, xbabar, x2=max(xbabar), where=(xbabar >= min(xbabar)), facecolor='green', alpha=0.5)\n",
    "ax.fill_between(common_x, common_y1, common_y2, where=(common_y2 >= common_y1), facecolor='red', alpha=0.5)\n",
    "#ax.fill_between(muon_points['scalarmass'], muon_points['coupling'], y2=100, where=(muon_points['coupling'] <= np.max(muon_points['coupling'])), color='darkorange', alpha=0.5)\n",
    "ax.fill_between(newscalardata['scalarmass'], newscalardata['coupling'], y2=100, where=(newscalardata['coupling'] <= np.max(newscalardata['coupling'])), color='darkorange', alpha=0.5)\n",
    "#ax.fill_between(electron_points['scalarmass'], electron_points['coupling'], y2=100, where=(electron_points['coupling'] <= np.max(electron_points['coupling'])), color='darkorange', alpha=0.5)\n",
    "\n",
    "\n",
    "ax.text(0.012, 1.6, 'Orsay', fontsize=12, color='black')\n",
    "ax.text(0.02, 0.05, 'E137', fontsize=12, color='black')\n",
    "ax.text(1.1, 11, r'BABAR $Z^{\\prime}$ ', fontsize=12, color='black',rotation=15)\n",
    "ax.text(0.2, 1.57, r'$(g-2)_{\\mu}\\pm 2\\sigma$ ', fontsize=12, color='black', rotation=15)\n",
    "\n",
    "green_patch = mpatches.Patch(color='green', label=r'BABAR $\\phi_{L}$ 90\\% C.L.')\n",
    "blue_patch = mpatches.Patch(color='blue', label=r'Belle $\\phi_{L}$ 90\\% C.L.')\n",
    "darkorange_patch = mpatches.Patch(color='darkorange', label=r'Leptophilic $\\phi_{L}$ 90\\% C.L.')\n",
    "\n",
    "legend = plt.legend(handles=[green_patch, blue_patch,darkorange_patch], loc='lower right', fontsize=15, markerscale=3)\n",
    "legend.get_frame().set_alpha(0)\n",
    "# Fijar la longitud de los ejes (ajusta estos valores según tus datos)\n",
    "#ax.set_xlim(min(x), max(x))\n",
    "#ax.set_ylim(min(y), max(y))\n",
    "\n",
    "ax.set_xlim(5**-3, 10**1)  # Ajusta estos valores según tus datos\n",
    "ax.set_ylim(10**-3, 8**2)  # Ajusta estos valores según tus datos\n",
    "\n",
    "\n",
    "# Etiquetas y título\n",
    "ax.set_xlabel(r'$m_{\\phi_{L}}$[GeV]')\n",
    "ax.set_ylabel(r'$\\xi$')\n",
    "ax.set_title(r'Obs. Limits at 90\\% CL on the coupling constant $\\xi$ vs $m_{\\phi_{L}}$')\n",
    "\n",
    "# Mostrar el gráfico\n",
    "#ax.grid(True, which=\"both\", ls=\"--\")  # Añadir una cuadrícula\n",
    "\n",
    "#plt.savefig('plot_excluded_region.pdf')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8b32912",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Comparing exclusion region with other experiments without contant factor</span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "7318c184",
   "metadata": {},
   "outputs": [],
   "source": [
    "electron_left_points = df_excluded_electron[['mass1','coupling_electron']]\n",
    "electron_left_points.columns = ['scalarmass','coupling']\n",
    "electron_right_points = df_excluded_electron[['mass2','coupling_electron']]\n",
    "electron_right_points.columns = ['scalarmass','coupling']\n",
    "electron_points = pd.concat([electron_left_points,electron_right_points],ignore_index=True)\n",
    "electron_points[\"coupling\"] = (1)*electron_points[\"coupling\"]\n",
    "\n",
    "\n",
    "\n",
    "muon_left_points = df_excluded_muon[['mass1','coupling_muon']]\n",
    "muon_left_points.columns = ['scalarmass','coupling']\n",
    "muon_right_points = df_excluded_muon[['mass2','coupling_muon']]\n",
    "muon_right_points.columns = ['scalarmass','coupling']\n",
    "muon_points = pd.concat([muon_left_points,muon_right_points],ignore_index=True)\n",
    "muon_points[\"coupling\"] = (1)*muon_points[\"coupling\"]\n",
    "\n",
    "faltantes = pd.read_csv('datarest.csv')\n",
    "faltantes[\"coupling\"] = (1)*faltantes[\"coupling\"]\n",
    "muon_left_points_faltante = df_excluded_muon_faltante[['mass1','coupling_muon']]\n",
    "muon_left_points_faltante.columns = ['scalarmass','coupling']\n",
    "muon_right_points_faltante = df_excluded_muon_faltante[['mass2','coupling_muon']]\n",
    "muon_right_points_faltante.columns = ['scalarmass','coupling']\n",
    "muon_points_faltante = pd.concat([muon_left_points_faltante,muon_right_points_faltante],ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "d4a037d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "newscalardata = pd.concat([electron_points,muon_points,faltantes],ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "e6c9e2e4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#from turtle import color\n",
    "from scipy.interpolate import interp1d\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "babarzp = pd.read_csv('babarzp.csv')\n",
    "g2sup = pd.read_csv('g2sup.csv')\n",
    "g2inf = pd.read_csv('g2inf.csv')\n",
    "E137 = pd.read_csv('E137_leptoscalar.csv')\n",
    "E137 = E137.sort_values(by='coupling')\n",
    "belle = pd.read_csv('belle_leptoscalar.csv')\n",
    "babar = pd.read_csv('babar_leptoscalar.csv')\n",
    "orsay = pd.read_csv('orsay_leptoscalar.csv')\n",
    "orsay = orsay.sort_values(by='coupling')\n",
    "#electron_points = electron_points.sort_values(by='scalarmass')\n",
    "#muon_points = muon_points.sort_values(by='scalarmass')\n",
    "#muon_points_faltante = muon_points_faltante.sort_values(by='scalarmass')\n",
    "newscalardata = newscalardata.sort_values(by='scalarmass')\n",
    "\n",
    "# Suponiendo que las columnas se llaman 'x' y 'y'\n",
    "xbabarzp = babarzp['scalarmass']\n",
    "ybabarzp = babarzp['coupling']\n",
    "\n",
    "xE137 = E137['scalarmass']\n",
    "yE137 = E137['coupling']\n",
    "\n",
    "xbelle = belle['scalarmass']\n",
    "ybelle = belle['coupling']\n",
    "\n",
    "xbabar = babar['scalarmass']\n",
    "ybabar = babar['coupling']\n",
    "\n",
    "xorsay = orsay['scalarmass']\n",
    "yorsay = orsay['coupling']\n",
    "\n",
    "xg2inf = g2inf['scalarmass']\n",
    "yg2inf = g2inf['coupling']\n",
    "xg2sup = g2sup['scalarmass']\n",
    "yg2sup = g2sup['coupling']\n",
    "common_x_min = max(min(xg2inf), min(xg2sup))\n",
    "common_x_max = min(max(xg2inf), max(xg2sup))\n",
    "common_x = np.linspace(common_x_min, common_x_max, num=500)\n",
    "interp_y1 = interp1d(xg2inf, yg2inf, bounds_error=False, fill_value=\"extrapolate\")\n",
    "interp_y2 = interp1d(xg2sup, yg2sup, bounds_error=False, fill_value=\"extrapolate\")\n",
    "\n",
    "common_y1 = interp_y1(common_x)\n",
    "common_y2 = interp_y2(common_x)\n",
    "\n",
    "# Crear el gráfico log-log para una curva paramétrica\n",
    "fig, ax = plt.subplots(figsize=(8, 6))\n",
    "ax.loglog(xbabarzp, ybabarzp, marker='none', linestyle='-',color='yellow')  # Puedes ajustar el marcador y el estilo de línea\n",
    "ax.loglog(xE137, yE137, marker='none', linestyle='-',color='grey')\n",
    "ax.loglog(xbelle, ybelle, marker='none', linestyle='-',color='blue')\n",
    "ax.loglog(xbabar, ybabar, marker='none', linestyle='-',color='green')\n",
    "ax.loglog(xorsay, yorsay, marker='none', linestyle='-', color='grey')\n",
    "ax.loglog(common_x, common_y1, marker='none', linestyle='-',color='red')\n",
    "ax.loglog(common_x, common_y2, marker='none', linestyle='-',color='red')\n",
    "#ax.loglog(electron_points['scalarmass'], electron_points['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "#ax.loglog(muon_points['scalarmass'], muon_points['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "ax.loglog(newscalardata['scalarmass'], newscalardata['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "#df['mass1'], df['coupling']\n",
    "\n",
    "# Rellenar el área hacia la izquierda de la curva con color rojo\n",
    "ax.fill_between(xorsay, yorsay, min(yorsay), where=(xorsay >= min(xorsay)), facecolor='grey', alpha=0.5)\n",
    "ax.fill_between(xE137, yE137, min(yE137), where=(xE137 >= min(xE137)), facecolor='grey', alpha=0.5)\n",
    "ax.fill_betweenx(ybelle, xbelle, x2=max(xbelle), where=(xbelle >= min(xbelle)), facecolor='blue', alpha=0.5)\n",
    "ax.fill_betweenx(ybabar, xbabar, x2=max(xbabar), where=(xbabar >= min(xbabar)), facecolor='green', alpha=0.5)\n",
    "ax.fill_between(common_x, common_y1, common_y2, where=(common_y2 >= common_y1), facecolor='red', alpha=0.5)\n",
    "#ax.fill_between(muon_points['scalarmass'], muon_points['coupling'], y2=100, where=(muon_points['coupling'] <= np.max(muon_points['coupling'])), color='darkorange', alpha=0.5)\n",
    "ax.fill_between(newscalardata['scalarmass'], newscalardata['coupling'], y2=100, where=(newscalardata['coupling'] <= np.max(newscalardata['coupling'])), color='darkorange', alpha=0.5)\n",
    "#ax.fill_between(electron_points['scalarmass'], electron_points['coupling'], y2=100, where=(electron_points['coupling'] <= np.max(electron_points['coupling'])), color='darkorange', alpha=0.5)\n",
    "\n",
    "\n",
    "ax.text(0.012, 1.6, 'Orsay', fontsize=12, color='black')\n",
    "ax.text(0.02, 0.05, 'E137', fontsize=12, color='black')\n",
    "ax.text(1.1, 11, r'BABAR $Z^{\\prime}$ ', fontsize=12, color='black',rotation=15)\n",
    "ax.text(0.2, 1.57, r'$(g-2)_{\\mu}\\pm 2\\sigma$ ', fontsize=12, color='black', rotation=15)\n",
    "\n",
    "green_patch = mpatches.Patch(color='green', label=r'BABAR $\\phi_{L}$ 90\\% C.L.')\n",
    "blue_patch = mpatches.Patch(color='blue', label=r'Belle $\\phi_{L}$ 90\\% C.L.')\n",
    "darkorange_patch = mpatches.Patch(color='darkorange', label=r'Leptophilic $\\phi_{L}$ 90\\% C.L.')\n",
    "\n",
    "legend = plt.legend(handles=[green_patch, blue_patch,darkorange_patch], loc='lower right', fontsize=15, markerscale=3)\n",
    "legend.get_frame().set_alpha(0)\n",
    "# Fijar la longitud de los ejes (ajusta estos valores según tus datos)\n",
    "#ax.set_xlim(min(x), max(x))\n",
    "#ax.set_ylim(min(y), max(y))\n",
    "\n",
    "ax.set_xlim(5**-3, 10**1)  # Ajusta estos valores según tus datos\n",
    "ax.set_ylim(10**-3, 8**2)  # Ajusta estos valores según tus datos\n",
    "\n",
    "\n",
    "# Etiquetas y título\n",
    "ax.set_xlabel(r'$m_{\\phi_{L}}$[GeV]')\n",
    "ax.set_ylabel(r'$\\xi$')\n",
    "ax.set_title(r'Obs. Limits at 90\\% CL on the coupling constant $\\xi$ vs $m_{\\phi_{L}}$')\n",
    "\n",
    "# Mostrar el gráfico\n",
    "#ax.grid(True, which=\"both\", ls=\"--\")  # Añadir una cuadrícula\n",
    "\n",
    "#plt.savefig('plot_excluded_region.pdf')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f3bbe602",
   "metadata": {},
   "source": [
    "## <span style=\"color:green\"> Without contant factor and experiments</span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "923cb289",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.interpolate import interp1d\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "\n",
    "newscalardata = newscalardata.sort_values(by='scalarmass')\n",
    "\n",
    "\n",
    "common_x_min = max(min(xg2inf), min(xg2sup))\n",
    "common_x_max = min(max(xg2inf), max(xg2sup))\n",
    "common_x = np.linspace(common_x_min, common_x_max, num=500)\n",
    "interp_y1 = interp1d(xg2inf, yg2inf, bounds_error=False, fill_value=\"extrapolate\")\n",
    "interp_y2 = interp1d(xg2sup, yg2sup, bounds_error=False, fill_value=\"extrapolate\")\n",
    "\n",
    "common_y1 = interp_y1(common_x)\n",
    "common_y2 = interp_y2(common_x)\n",
    "\n",
    "# Crear el gráfico log-log para una curva paramétrica\n",
    "fig, ax = plt.subplots(figsize=(8, 6))\n",
    "\n",
    "ax.loglog(newscalardata['scalarmass'], newscalardata['coupling'], marker='none', linestyle='-',color='darkorange')\n",
    "ax.fill_between(newscalardata['scalarmass'], newscalardata['coupling'], y2=100, where=(newscalardata['coupling'] <= np.max(newscalardata['coupling'])), color='darkorange', alpha=0.5)\n",
    "\n",
    "\n",
    "ax.text(5**-1, 10**-1, r'Leptophilic $\\phi_{L}$ (90% C.L.)', fontsize=12, color='black')\n",
    "\n",
    "darkorange_patch = mpatches.Patch(color='darkorange', label=r'Leptophilic $\\phi_{L}$ 90% C.L.')\n",
    "\n",
    "ax.set_xlim(5**-3, 10**1)  # Ajusta estos valores según tus datos\n",
    "ax.set_ylim(10**-3, 10**0)  # Ajusta estos valores según tus datos\n",
    "\n",
    "\n",
    "# Etiquetas y título\n",
    "ax.set_xlabel(r'$m_{\\phi_{L}}$[GeV]')\n",
    "ax.set_ylabel(r'$\\lambda$')\n",
    "ax.set_title(r'Obs. Limits at 90% CL on the coupling constant $\\lambda$ vs $m_{\\phi_{L}}$')\n",
    "\n",
    "# Mostrar el gráfico\n",
    "#ax.grid(True, which=\"both\", ls=\"--\")  # Añadir una cuadrícula\n",
    "\n",
    "plt.savefig('plot_excluded_region_lambda.pdf')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0a78dd6f",
   "metadata": {},
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  },
  "vscode": {
   "interpreter": {
    "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

